Overcoming Data Limitations in Internet Traffic Forecasting: LSTM Models with Transfer Learning and Wavelet Augmentation

Effective internet traffic prediction in smaller ISP networks is challenged by limited data availability. This paper explores this issue using transfer learning and data augmentation techniques with two LSTM-based models, LSTMSeq2Seq and LSTMSeq2SeqAtn, initially trained on a comprehensive dataset provided by Juniper Networks and subsequently applied to smaller datasets. The datasets represent real internet traffic telemetry, offering insights into diverse traffic patterns across different network domains. Our study revealed that while both models performed well in single-step predictions, multi-step forecasts were challenging, particularly in terms of long-term accuracy. In smaller datasets, LSTMSeq2Seq generally outperformed LSTMSeq2SeqAtn, indicating that higher model complexity does not necessarily translate to better performance. The models' effectiveness varied across different network domains, reflecting the influence of distinct traffic characteristics. To address data scarcity, Discrete Wavelet Transform was used for data augmentation, leading to significant improvements in model performance, especially in shorter-term forecasts. Our analysis showed that data augmentation is crucial in scenarios with limited data. Additionally, the study included an analysis of the models' variability and consistency, with attention mechanisms in LSTMSeq2SeqAtn providing better short-term forecasting consistency but greater variability in longer forecasts. The results highlight the benefits and limitations of different modeling approaches in traffic prediction. Overall, this research underscores the importance of transfer learning and data augmentation in enhancing the accuracy of traffic prediction models, particularly in smaller ISP networks with limited data availability.

==> images/box_plot_mape_target_b.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "data_before_6_step_LSTMSeq2Seq_MAE = [24.675,\n",
    "22.665,\n",
    "23.019,\n",
    "22.936,\n",
    "22.616,\n",
    "22.377,]\n",
    "\n",
    "data_after_6_step_LSTMSeq2Seq_MAE = [17.001,\n",
    "15.932,\n",
    "15.696,\n",
    "15.425,\n",
    "15.227,\n",
    "15.859]\n",
    "\n",
    "data_before_6_step_LSTMSeq2SeqAtn_MAE = [24.200,\n",
    "22.977,\n",
    "22.541,\n",
    "23.007,\n",
    "22.486,\n",
    "22.801]\n",
    "\n",
    "data_after_6_step_LSTMSeq2SeqAtn_MAE = [18.836,\n",
    "17.691,\n",
    "17.138,\n",
    "16.693,\n",
    "16.582,\n",
    "16.985,]\n",
    "\n",
    "\n",
    "# Calculate the differences\n",
    "\n",
    "diff_6_step_LSTMSeq2Seq_MAE = [after - before for before, after in zip(data_before_6_step_LSTMSeq2Seq_MAE, data_after_6_step_LSTMSeq2Seq_MAE)]\n",
    "\n",
    "diff_6_step_LSTMSeq2SeqAtn_MAE = [after - before for before, after in zip(data_before_6_step_LSTMSeq2SeqAtn_MAE, data_after_6_step_LSTMSeq2SeqAtn_MAE)]\n",
    "\n",
    "\n",
    "# Create a DataFrame\n",
    "\n",
    "df_6_step_MAE = pd.DataFrame({\n",
    "\n",
    "    'LSTMSeq2Seq': diff_6_step_LSTMSeq2Seq_MAE,\n",
    "\n",
    "    'LSTMSeq2SeqAtn': diff_6_step_LSTMSeq2SeqAtn_MAE\n",
    "\n",
    "})\n",
    "\n",
    "\n",
    "\n",
    "data_before_9_step_LSTMSeq2Seq_MAE = [22.814,\n",
    "22.447,\n",
    "21.395,\n",
    "21.167,\n",
    "20.966,\n",
    "21.047,\n",
    "21.992,\n",
    "21.174,\n",
    "21.763]\n",
    "\n",
    "data_after_9_step_LSTMSeq2Seq_MAE = [17.974,\n",
    "16.630,\n",
    "15.781,\n",
    "15.474,\n",
    "15.257,\n",
    "15.562,\n",
    "15.191,\n",
    "15.576,\n",
    "15.614]\n",
    "\n",
    "\n",
    "\n",
    "# Sample data for 6 Step LSTMSeq2SeqAtn MAE\n",
    "\n",
    "data_before_9_step_LSTMSeq2SeqAtn_MAE = [21.253,\n",
    "21.318,\n",
    "20.675,\n",
    "20.731,\n",
    "21.549,\n",
    "22.256,\n",
    "22.960,\n",
    "22.090,\n",
    "23.059]\n",
    "\n",
    "data_after_9_step_LSTMSeq2SeqAtn_MAE = [17.974,\n",
    "16.630,\n",
    "15.781,\n",
    "15.474,\n",
    "15.257,\n",
    "15.562,\n",
    "15.191,\n",
    "15.576,\n",
    "15.614]\n",
    "\n",
    "\n",
    "\n",
    "# Calculate the differences\n",
    "\n",
    "diff_9_step_LSTMSeq2Seq_MAE = [after - before for before, after in zip(data_before_9_step_LSTMSeq2Seq_MAE, data_after_9_step_LSTMSeq2Seq_MAE)]\n",
    "\n",
    "diff_9_step_LSTMSeq2SeqAtn_MAE = [after - before for before, after in zip(data_before_9_step_LSTMSeq2SeqAtn_MAE, data_after_9_step_LSTMSeq2SeqAtn_MAE)]\n",
    "\n",
    "\n",
    "# Create a DataFrame\n",
    "\n",
    "df_9_step_MAE = pd.DataFrame({\n",
    "\n",
    "    'LSTMSeq2Seq': diff_9_step_LSTMSeq2Seq_MAE,\n",
    "\n",
    "    'LSTMSeq2SeqAtn': diff_9_step_LSTMSeq2SeqAtn_MAE\n",
    "\n",
    "})\n",
    "\n",
    "\n",
    "\n",
    "data_before_12_step_LSTMSeq2Seq_MAE = [20.416,\n",
    "19.806,\n",
    "17.886,\n",
    "18.155,\n",
    "19.527,\n",
    "19.604,\n",
    "19.453,\n",
    "19.644,\n",
    "19.841,\n",
    "19.740,\n",
    "19.898,\n",
    "19.723]\n",
    "\n",
    "data_after_12_step_LSTMSeq2Seq_MAE = [15.888,\n",
    "15.253,\n",
    "14.822,\n",
    "14.510,\n",
    "14.887,\n",
    "15.090,\n",
    "14.792,\n",
    "15.042,\n",
    "14.455,\n",
    "13.829,\n",
    "13.761,\n",
    "14.471]\n",
    "\n",
    "# Sample data for 6 Step LSTMSeq2SeqAtn MAE\n",
    "\n",
    "\n",
    "data_before_12_step_LSTMSeq2SeqAtn_MAE = [18.870,\n",
    "20.182,\n",
    "19.633,\n",
    "21.545,\n",
    "23.458,\n",
    "21.921,\n",
    "23.187,\n",
    "22.624,\n",
    "23.094,\n",
    "23.273,\n",
    "22.699,\n",
    "24.149]\n",
    "\n",
    "data_after_12_step_LSTMSeq2SeqAtn_MAE = [18.410,\n",
    "17.675,\n",
    "16.686,\n",
    "16.551,\n",
    "16.593,\n",
    "16.196,\n",
    "15.742,\n",
    "15.736,\n",
    "15.189,\n",
    "14.952,\n",
    "15.291,\n",
    "15.048]\n",
    "\n",
    "# Calculate the differences\n",
    "\n",
    "diff_12_step_LSTMSeq2Seq_MAE = [after - before for before, after in zip(data_before_12_step_LSTMSeq2Seq_MAE, data_after_12_step_LSTMSeq2Seq_MAE)]\n",
    "\n",
    "diff_12_step_LSTMSeq2SeqAtn_MAE = [after - before for before, after in zip(data_before_12_step_LSTMSeq2SeqAtn_MAE, data_after_12_step_LSTMSeq2SeqAtn_MAE)]\n",
    "\n",
    "\n",
    "# Create a DataFrame\n",
    "\n",
    "df_12_step_MAE = pd.DataFrame({\n",
    "\n",
    "    'LSTMSeq2Seq': diff_12_step_LSTMSeq2Seq_MAE,\n",
    "\n",
    "    'LSTMSeq2SeqAtn': diff_12_step_LSTMSeq2SeqAtn_MAE\n",
    "\n",
    "})\n",
    "\n",
    "# Your data initialization\n",
    "# ... [Include all your data initialization here] ...\n",
    "\n",
    "# Calculate the differences\n",
    "# ... [Include all your difference calculations here] ...\n",
    "\n",
    "# Create DataFrames\n",
    "# ... [Include all your DataFrame creation here] ...\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA+4AAAEyCAYAAABkh4rDAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/NK7nSAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB/90lEQVR4nO3deVhUZf8G8HsWBEFBwA0FwS00DdQCl0BN00pLza201xY1M7W01NRXy/XN3LLsfbPU0lxTEW3Xyi0pUqTS0ERRERdCBXRQZGDmPL8/iPNjnBkYhoHZ7s91dRHPnDnzfThnbs8z58xzFEIIASIiIiIiIiJySEp7F0BERERERERE5nHgTkREREREROTAOHAnIiIiIiIicmAcuBMRERERERE5MA7ciYiIiIiIiBwYB+5EREREREREDowDdyIiIiIiIiIHxoE7ERERERERkQNT27sARyFJEq5cuYLatWtDoVDYuxwickJCCOTl5aFRo0ZQKl3jc1FmIxHZAvORiMhYRbKRA/d/XLlyBSEhIfYug4hcwMWLFxEcHGzvMmyC2UhEtsR8JCIyZkk2cuD+j9q1awMo/qP5+vrauRr70+l0SExMROfOnaFWczchY9xHjGk0GoSEhMh54gqYjca471N5uI8YYz66Pu73ZAnuJ4Yqko38a/2j5BInX19fhi8AvV6PevXqwc/PDyqVyt7lkAPiPmKeK10yyWw0xn2fysN9xDzmo+vifk+W4H5imiXZyIE7maRSqRAdHW3vMsiBcR8hd8V9n8rDfYTcEfd7sgT3E+u5xuwgZHOSJCEzMxOSJNm7FHJQ3EfIXXHfp/JwHyF3xP2eLMH9xHocuJNJkiQhNTWVbyoyi/sIuSvu+1Qe7iPkjrjfkyW4n1iPA3ciIiIiIiIiB8aBOxEREREREZED48CdTFIoFPD393ep2V/JtriPkLvivk/l4T5C7oj7PVmC+4n1OKs8maRSqRAZGWnvMshB6AoKoLl0yaBNr9XCLycHOadOQeXpafQc3+BgqL28qqtEomrDfKTSKpqPzEZyVcxGKs1UNgLMx8rgwJ1MkiQJGRkZaNKkCZRKXpjh7jSXLmHPK69W6DmPfLACAS1aVFFFRPbDfKTSKpqPzEZyVcxGKo3HjrbHgTuZJEkS0tPTERwczPAl+AYH45EPVhi05Z5Px5F330X066/Dv2mYyecQuSLmI5VW0XxkNpKrYjZSaaayEWA+VgYH7kRULrWXl9EnoHqdHgDgGxLCT0eJyG0xH4mIjJnKRoD5WBn8OIyIiIiIiIjIgXHgTiYpFAoEBQVxxkcyq2TX4C5C7ob5SOVhPpI7YjaSJZiP1uOl8mSSSqVCeHi4vcsgB6ZUqQx+ErkL5iOVh/lI7ojZSJZgPlqPA3cySa/XIy0tDS1atICKbyy3IYSAXqu1aNnCO3fkn7qCAoueo/L05Cfx5PSYj1QeSa83+EnkDpiNZAnmo/U4cCeThBDIzMxE8+bN7V0KVSO9VovtTw6s0HP2vzHN4mWH7Izn/TnJ6TEfqTxCGP4kcgfMRrIE89F6/I47ERERERERkQPjGXciMqnR/fdDUcZ9WCW9HrqCAqi9vMr8npKQJFxJTq6KEomIiIiI3AIH7mSSUqlEWFgYlGUM3Mi1KZTKMgfkSpUK6ho1yl2PZMuiiBwA85HKo1AqDH4SuQNmI1mC+Wg9DtzJpJLwJSIiQ8xHKk/JwIUDGHInzEayBPPRevyLkUl6vR7Hjh2DnjM+EhEZYD5SeThrMrkjZiNZgvloPQ7cySQhBHJzcyE45SMRkQHmI5WHsyaTO2I2kiWYj9bjwJ2IiIiIiIjIgTnFwP3FF1+EQqGAQqFA//79zS6XkZEBDw8Pednff/+9GqskIiIiIiIisj2Hn5wuKysL3t7e+OGHHwAA4eHhZpdds2YNvvrqK6jVanh4eKB9+/bVVabLUSqVCA8P58QRRER3YT5SeThrMrkjZiNZgvloPYcfuH/wwQeIjo5Gt27d4OHhYXa5GzduIDk5GaNHj0aTJk2qsULXpFQqERQUZO8yiIgcDvORysNZk8kdMRvJEsxH6zn0wL2oqAjbt2/H6dOnMXnyZKxfvx69e/c2uey2bduwb98+hIaG4l//+hdWrlyJWrVqmV23VquFVquVf9doNAAAnU4HnU4HAFAoFFCpVNDr9QYTbSiVSiiVSovbVSoVFAqFvN7S7QCMZt80165WqyGEMGgvqVGSJEiSZHF7ebXr9Xr89ttveOCBB+Dh4eESfSqvnX1CtUwo48rb6e6ayDXp9XokJyfj/vvvl/cvotI4azK5I2YjWYL5aD2HHrh7eHggNTUVV65cwZw5c9C3b18cPXoUkZGRRsuOGTMGI0eOxHfffYdx48bhhRdewPbt282ue+HChZg7d65Re2JiInx8fAAAQUFBCA8PR1paGjIzM+VlwsLCEBYWhpSUFOTm5srt4eHhCAoKQnJyMvLz8+X2iIgIBAQEIDEx0WCQEBUVBU9PTyQkJBjUEBMTA61Wi6SkJLlNpVIhNjYWubm5OH78uNzu7e2N6OhoZGVlITU1VW739/dHZGQkMjIykJ6eLrdb2idJkpCRkYHg4GCEhIS4RJ9KuNJ2snWfOj3wAKqaK2+n27dvV+6PQ05BCIH8/HzOnExmcdZkckfMRrIE89F6CmHnd9esWbOQkpJi8rEnnngCo0aNkn9/9tln4eXlhVWrVpW5zlOnTiEiIgLp6elo1KiRyWVMnXEPCQlBdnY2fH19Abj3mVydTodffvkFMTExqFGjhkv0qbx29gkQRUWIGzgIANA4KgpKG3xiLun1uPzPoHnIzngoPDxcdjtpNBoEBgbi5s2bco44O41GAz8/P5fqU2XpdDokJCQgJiYGarVDf/5NdnLtVCp+fO01PLx8Oeq1Mj83jztxxSxxxT5VBrORLMF8NFSRHLH7u2rBggUWLzt+/HjMmTOn3OVatWqFnj174uLFi2YH7p6envD09DRqV6vVRmFj7nKfirabC7GKtCsUCpPtJYMcS9stqb30c12lT5a0u3OfquNSb1feTjxQISIiIqKq4FSzAiiVSnTo0MGiZX18fNC6desqrsh1qVQqRERE8DtKRER3YT5SeZQqpcFPInfAbCRLMB+t59B/sXPnzmHbtm0AgMLCQqxduxZTp04FUPw9mrfeegt///03AGDjxo24dOkSAMiX6fCyJespFAoEBARAoeCtGoiISmM+UnlK9g3uI+ROmI1kCeaj9Rx64H7t2jVMnDgR7dq1w6RJkzBjxgzUqVMHAFBQUIANGzbIE0Xt2bMHERERGDRoEE6fPo1JkybZrW5XoNPpcOjQIc6STUR0F+YjlUev0xv8JHIHzEayBPPReg79hcyOHTsazD5dWs2aNXH+/Hn59w0bNlRXWW7j7sm8iIioGPORiMgYs5Go6jj0GXciIiIiIiIid8eBOxEREREREZEDc+hL5cl+VCoVoqKiODOoGyu8fdtm93EvodNqofbyqvQ6ieyJ+Ujl4azJ5I6YjWQJ5qP1OHAns0zd557cx7WTJ22+zrxLl+Dl52fz9RJVN+YjEZExZiNR1eHAnUzS6/XybfXUau4m7qjevffa7Ix7yYcAtYODK70+sl5OTg7atm2LX375BWFhYfYux2kxH6k8kl4y+EnkDpiNZAnmo/X4riIik2r4+Nj8Unk1P4m3q//85z9m79RBRERERI6LXy4gInIDW7duxSOPPGLvMoiIiIjICladcf/uu+/w7bff4vfff8fVq1ehUqkQEhKCjh074umnn0abNm1sXScRkUupzhy9cuUKTp06hdmzZ5e7rFarhVarlX/XaDQAAJ1OB51OBwBQKBRQqVTQ6/UQQsjLKpVKKJVKi9tVKhUUCoW83tLtgPH9gM21q9VqCCEM2ktqlCQJkiRZ3G5J7TqdTv5/V+lTWe3sU8X7VEKvN37fOGufKrud7q6rLDzOJCIyVqGB+3fffYfXX38dmZmZaNGiBYKDgxEaGgqFQoG8vDx88cUXWLZsGR5++GH897//RZMmTaqqbqpiKpUKMTExnBmUyMbskaNLly7F22+/bdGyCxcuxNy5c43aExMT4ePjAwAICgpCeHg40tLSDC69DwsLQ1hYGFJSUpCbmyu3h4eHIygoCMnJycjPz5fbIyIiEBAQgMTERINBQlRUFDw9PZGQkGBQQ0xMDLRaLZKSkuQ2lUqF2NhY5Obm4vjx43K7t7c3oqOjkZWVhdTUVLnd398fkZGRyMjIQHp6utxekT4JIdCiRQuoVCokJSW5RJ8A19tO9uxTc39/AMDx43+ixrVrLtGnym6n27dvozzVnY8ffvghFixYAEmS8Morr2DmzJmVWp+747EjWYKzyltPIUp/XFuG+fPnIy0tDRMnTkSHDh3MLqfVarF371588skneP311/Hggw/arNiqpNFo4Ofnh5s3b8LX19fe5didEAL5+fnw9vY2OHtArk1XUIDtTw4EADSOirLZd9wv/3NgOGRnvEvfDq68HKmqHJ01axZSUlJMPvbYY48hOjoa7du3B1B8Juz8+fNmJ6czdcY9JCQE2dnZcp/c5QyhudqFECgoKECtWrUgSZJL9Kmsdvap4n26ce4cvn91InoufxcBLVq4RJ8qu500Gg0CAwOrPR/NOXz4MDZu3IhRo0bh0KFDmDRpErZu3YrBgwdbvA4eOxrisSNZIvvMGXz/6kT0XvE+Alu2tHc5dleRHLHojPuWLVsQHR2NN998s9xlPT090adPH/Tp0wcrV65E48aNOXuxE9Lr9UhKSuLMoEQ2UpU5umDBArOP3XPPPbh69apBW0REBD766CMMHz7c5Gubup2PWq02ygJzZ1Uq2m4uYyrSrlAoTLaXDHIsbbekdp1Oh+Tk5DLz0dn6ZEk7+2R5n0pmS1bA+DFn7RNQue1U1rGEPY4zb9++jQ8++AAA0K5dOyQkJGD//v0VGriTIR47kiU4q7z1LHpXNWvWDB07dqzwyl9++WX89ttvHLgTkduzV47u27fP4Axc06ZN8e2336Jdu3ZWrY+IyNbskY89evQw+L1Ro0Zo2LBhmc/hHCBl167T6Qye6wp9Kq+dfeIcIJXdThWZ/8OigbslYbphwwb4+/vjkUcegYeHh9xe1uVORETuwl45GhwcbLKtVq1aVq+TiMiWHOE488SJE5g2bVqZy3AOkLL7JEkSMjIykJWVhZCQEJfoUwlX2k727lNTXz8AwLHjx+HJOUAsmv+jhEXfcW/WrBm6dOmC4cOHo0+fPmaXW7RoERYuXIgbN25YXICj4PeUDOl0OiQmJqJz58683MmN8DvulVNWjjhKjpb3Hfe7MRuNMR+pPNdOpeLH117Dw8uXo16rcHuX4xDskY9lzf/xxBNPYNSoUQCA/fv3448//sBrr71W5vo4B0j5Z9wPHz6Mzp07o0aNGi7Rp/La2aeK9ynnTBp+fO01PLR0CeqGh7tEnyqzncqb/8Pg9ct89B8BAQHYsGGDfHnD3LlzsX79ejzwwAN45JFHMHLkSADAtGnTEB8fb8kqycGp1WrExsbauwwil+EoOWrhfKRUBuYjlUelVhn8pLJVVT6WNf9Hiby8POzZswfvvPNOuctyDpCya1er1ejWrVu5yztTnyxtZ58s71NJLtbw9OQcIGW8tsl6LFkoPDzc4DsJs2fPxo8//ojNmzcb/WHCw/nJsisQQiA3Nxf+/v6cGZTIBpijroP5SOUpfQcCKp+98lGn02Hp0qV46623bLZOd8ZsJEswH61n0Q30TH1q0bZtW5PtvGzQNej1ehw/ftzoEhEisg5z1HUwH6k8nDW5YuyRj5Ik4Y033kDfvn1x9epVnD17FkuXLkVeXp5N1u+OmI1kCeaj9SwauJvCT9KIiCqHOUpEZFpV5+OLL76I5cuXo2PHjmjatClatGiBvXv3onbt2lX6ukRE1rLoY8uzZ89i7dq1Bpc0nDp1Cp9++qnBckVFRTh48KBtKyQicgHMUSIi0+yRj5988gk++eQTm6yLiKg6WDRwT0xMRGJiolH7gQMHjNp4Bsk1KBQKeHt7c3sS2Qhz1HUwH6k8JbsGdxHLMB9dA7ORLMF8tJ5FA/dnn30W06dPR82aNctcrqCgADNnzrRJYWRfKpUK0dHR9i6DyGUwR10H85HKU3IrTVvcUtMdMB9dA7ORLMF8tJ5FA/eXXnoJrVq1smiFr7/+eqUKIscgSRKysrLQoEEDk7cwIKKKYY66DuYjlafknr2l791L5jEfXQOzkSzBfLSeRe+qzp07AwCOHDmC+Ph4nDx50uyyXbp0sU1lZFeSJCE1NZVvKiIbYY66DuYjlUdIwuAnlY356BqYjWQJ5qP1LDrjfvv2bQwePBjff/+93PbUU09h06ZN/B4LEZEFmKNERKYxH4mIymfRwH3u3LnYt28fBg4ciJYtW+Ls2bPYsWMHunbtirFjx1Z1jURETo85SkRkGvORiKh8Fg3cv/76a/z000/o2LGj3Pbzzz/jf//7HwPVRSkUCvj7+/OTbjcmJAm2uNhN8JI5AMxRV8J8pPJw1uSKYT66BmYjWYL5aD2LBu5hYWEGYQoADz74IOLj442W/e2339ChQwfbVEd2o1KpEBkZae8yyI6uJCfbuwSXwhx1HcxHKg9nTa4Y5qNrYDaSJZiP1rNocrrc3FwIISBJksF/derUMWi/desW1q1bV8UlU3WQJAnp6emcYITIRpijroP5SOXhrMkVw3x0DcxGsgTz0XoWnXE/fPgw1GrTi86ZM8eobcWKFZUqiuyvJHyDg4N5Sw83ovL0xJCdxmc4TLl++jT2T5uOhxa9g7r33GPx+t0Vc9R1MB+pPJw1uWKYj66B2UiWYD5az+JL5YcMGQJvb+8yl8vPz8e2bdtsUhgRVT+FQgG1l5dFy6pqeMo/LX2OO2OOEhGZxnwkIiqfRQP3//znPxg2bJhFK+R3W4iIjDFHiYhMYz4SEZXPoutYBg8ebPEKo6OjrS6GHIdCoUBQUBBnBiWzOCtoxTBHXQfzkcrDfKwY5qNrYDaSJZiP1rNo4O7h4WHRyoQQmDdvXqUKIsegUqkQHh4OFWd8JDM4K2jFMEddB/ORysN8rBjmo2tgNpIlmI/Ws8nMEbdv38bq1atx3333YdOmTbZYpZFvvvkGK1aswNdff41bt26ZXGb16tWYOnUqRo8ejT/++KNK6nAXer0eqamp0Ov19i6FHJT0z74hcR+xierIUbIN5iOVh/loW8xHx6fX67F3714sW7YMe/fuZT6SWcxH61n0HXdzDh8+jNWrV2Pbtm24desWGjduDM8qmDV6zpw5aNCgAV599VWzy+zduxfffPMNdu3ahVu3bqFTp044fPgwfHx8bF6POxBCIDMzE82bN7d3KeSghDD8Sdaprhwl22E+UnmYj7bBfHQO8fHxmDx5MtLT0+W2sLAwLFu2DAMHDrRfYeSQmI/Wq/AZ99zcXKxYsQIRERHo3Lkztm7ditGjR+O3337DxYsXsXLlSpsWuGnTJqSnp+Pll18uc7klS5agX79+AIBatWohNDQUW7ZssWktRES2UN05SkTkLJiPziU+Ph6DBw/Gfffdh0OHDuHbb7/FoUOHcN9992Hw4MGIj7fsFrNEVD6Lz7gfOHAAq1evxs6dO6HVatGzZ0/MmzcP8fHxePfdd+XlnnvuOZsVV1hYiKlTp2LUqFEYOXIkcnJysHjxYtxz1z2j9Xo9Dh48iKlTp8ptLVu2xMGDBzF69GiT69ZqtdBqtfLvGo0GAKDT6aDT6QAUT7KhUqmg1+shSn0spFQqoVQqLW5XqVRQKBTyeku3l9RvSbtarYYQwqC9pEZJkiBJksXt5dWu0+kMnusKfSqvnX2qWJ/00j+XOgnJYP3O3KfKbqe7a7qbPXKUiMgZMB+dj16vx+TJk/H4449j165dkCQJCQkJ6NSpE3bt2oUBAwZgypQp6N+/P7/3TmQDFg3chwwZgh07dsDX1xfjxo3D2LFj0aJFCwDAl19+WWXF7d+/H1qtFiNHjkTTpk0xfvx49O7dG6mpqQaXSuXk5KCgoAABAQFyW+3atfHnn3+aXffChQsxd+5co/bExET58vqgoCCEh4cjLS0NmZmZ8jJhYWEICwtDSkoKcnNz5fbw8HAEBQUhOTkZ+fn5cntERAQCAgKQmJhoMEiIioqCp6cnEhISDGqIiYmBVqtFUlKS3KZSqRAbG4vc3FwcP35cbvf29kZ0dDSysrKQmpoqt/v7+yMyMhIZGRkGly5Z2ichBDQaDa5du4bGjRu7RJ9KuNJ2smeflLk3ABSfHfmr1HqcuU+V3U63b9+GOfbKUbI9pVKJsLAwKJU2mSaGXJBCqTD4SWVjPjqnQ4cOIT09HVu2bJHzsCQblUolZsyYgS5duuDQoUPo3r27fYslh8F8tJ5CCMu+YXDkyBGsWbMGeXl5eOGFF9C7d28AwMiRI/Hpp59aXcCsWbOQkpJi8rHY2Fhs2bIFR48eBQBcvHgRTZo0wZ49e+TXB4Dr16+jXr16OHnyJFq3bg0AmDZtGo4dO4bdu3ebXLepM+4hISHIzs6Gr68vAPc4Q8g+sU/W9unG2bP4YdJr6PX+e6jTrJlL9Kmy20mj0SAwMBA3b96Uc6S0qsrRqqTRaODn52e2T0RkLCctDXteeRWPfLACAf8MQN1deVnCfHQ+W7ZswfDhw5GXl4datWoZPZ6XlwdfX19s3rwZw4YNs0OF5IiYj4YqkiMWXyofHR2N6OhoaDQabNy4EatXr0ZMTAzu3LljsFx+fj68vb0tLnbBggVmH1u8eLHBQXVISAjq1KmD7Oxsg+UCAwNRo0YN3Lx5U27Ly8tDo0aNzK7b09PT5AQnarUaarXhn8Xc5T0Vbb97vda0KxQKk+0lgxxL28urXa/XIyUlBW3bti1zeWfqk6Xt7FPF+gQhKtRXZ+iTtdvJ3GuXqKocpepVOh95+SeZwlmTK4756HyCgoIAACkpKejUqZNRNpacmCtZjghgPlZGha/zK7mMafv27ejYsSN8fX3x0ksvYe/evRBC4MMPP7RZcREREUhLSzM426ZWq+Wz6iUUCgV69OiB06dPy21paWl46KGHbFaLuxFCyJfME5nCWUGtV505SrbHfKTyMB+tx3x0HrGxsQgLC8Pbb78NSZIMslGSJCxcuBBNmzZFbGysvUslB8J8tJ5FA/dr166ZbO/UqRM+/vhjLF68GCdOnECHDh0wffp0mxXXq1cvhIWFyZe7nzlzBq1atUK7du0ghMBbb72Fv//+GwAwfvx47NmzB0DxJQeXL1/GkCFDbFYLEVFl2CtHiYgcHfPROalUKixbtgxff/01BgwYgMTEROTn5yMxMREDBgzA119/jaVLl/LKJCIbsWjgPmPGjDIf9/Pzw6uvvoojR45g8ODBNikMKA6EL774AuvWrcP777+P//73v/It3goKCrBhwwZ5oqjHH38c9913H2bNmoXp06djy5Yt8PLyslktRESVYa8cJSJydMxH5zVw4EDExcXhzz//RNeuXdG3b1907doVKSkpiIuL433ciWzIou+4b9myBampqejSpQsGDRqE6Ohok8t5eHhg6dKlNi2wWbNm2Lp1q1F7zZo1cf78eYM2fgprO0qlEuHh4Zw1mczirKAVY88cJdvR6/X46aefcOrUKUiShG7duvFsEhlhPlYM89G5DRw4EP3798fBgwdx6tQptGrVitlIZjEfrWfRqGzp0qU4dOgQXnjhBfz444/o378/Jk2ahEOHDhl9xy84OLhKCqXqpVQqERQUxIE7mVWyb3AfsQxz1PnFx8ejRYsW6NmzJ8aPH4+ePXuiRYsWiI+Pt3dp5GCYjxXDfHR+KpUKPXr0wLhx49CjRw8O2sks5qP1LDrjPnbsWABAq1at8O9//xsAkJ6ejh07dmDZsmVo1KgRBg4ciIceeohvVBeh1+uRnJyM+++/n9uUTOKsoBXDHHVu8fHxGDx4MB5//HFs3LgRRUVF8PDwwKJFizB48GBeEkoGmI8Vw3x0DTx2JEswH61n0UcdCoXxpQxhYWGYPHky3njjDVy7dg2PPPIIGjRogJdfftnmRVL1E0IgPz+fsyaTWZwVtGKYo85Lr9dj8uTJePzxx7Fr1y507NgRANCxY0fs2rULjz/+OKZMmWJw+1Jyb8zHimE+ugYeO5IlmI/Ws+iMe3p6OsLCwuTfExMTsX37dsTFxeHy5cvw8PBA3759MXToUPTv37+qaiUiclrMUed16NAhpKenY8uWLVAqlZAkSX5MqVRixowZ6NKlCw4dOoTu3bvbr1AiJ8V8JCIqn0UD91mzZmHIkCHYt28fdu7cKYfoww8/jAULFmDAgAHw9fWt6lqJiJwWc9R5ZWZmAgDatm1r8vGS9pLlyDUJIaDXai1aVl+olX/qCgrKXV7l6WnyrLO7YD4SEZXPooH75s2bsWXLFqhUKrRs2RL16tXDe++9hyFDhvA7LC5KpVIhIiKC25fMUqqUBj+pbMxR5xUUFAQASElJQadOnYzyMSUlxWA5ck16rRbbn6zYPAb7p1l2t5shO+OhduNb2DIfXQOPHckSPH60nkV/sbp162LFihXIysrCiRMncPToUfz9998YMGAAXnzxRezevZvf7XMxCoUCAQEBbn0GgMpWsm9wH7EMc9R5xcbGIiwsDG+//TYkSTLIR0mSsHDhQjRt2hSxsbH2LpXIKTEfXQOPHckSPH60nkVn3N9//30MGzZM/j04OBiTJk3CpEmTcOnSJbz++ut45plnMGDAAAwZMgSPPvpolRVM1UOn0yExMRGdO3eGWm3RbkJuRq/TG/ykstk7R1988UWsWbMGANCvXz988cUXNl2/K1OpVFi2bBkGDx6MAQMGYOrUqcjPz4e3tzeWLFmCr7/+GnFxcTzL5EYa3X8/FGXcykjS66ErKIDaywtKM/uFkCRcSU6uqhKdir3zkSruTlERzuXmGLTla7U48Fsyune4H96engaPNfMPQE0Pj+oskRwUjx+tZ9GIrHSYlvjpp5+wfft27Ny5E1euXIGXlxdu3LiBvLw8mxdJ9sFPt4lsx545mpWVBW9vb/zwww8AgPDwcJuu3x0MHDgQcXFxmDx5Mrp27Sq3N23alLeCc0MKpdLsgBwAlCoV1DVqlLkOqcxH3QuPM53PudwcDNy62eRjazLSjdrinxqONvUbVHFVRK7NooH7J598gueffx4HDx5EXFwcdu7ciatXr6JGjRp49NFHMXToUPTr1w8+Pj5VXS8RkVOyZ45+8MEHiI6ORrdu3eDBMx5WGzhwIPr3748DBw7gwIED6N69O7p3784z7USVxONM59PMPwDxTw03aDtz/Rqm7f0Bi3r2Qsu69YyWJ6LKsWjgPnbsWLz22mu4ffs2PDw80Lt3bzz11FPo378/atWqVdU1EhE5PXvlaFFREbZv347Tp09j8uTJWL9+PXr37m12ea1WC22pmbM1Gg2A4q/P6HQ6AMXfS1OpVNDr9Qb361UqlVAqlRa3q1QqKBQKeb2l2wHjq37MtavV6uIZv0u1l9QoSZLB7dvKa7ek9gcffBBKpVL+Tnvp+p21T2W1s0/F7VV9b2pX305311UajzOdT00PD6Mz6CX7TDP/AJ5dJ6oCFg3cJUnCgw8+iOHDh6N///68JYcbUKlUiIqK4pkkMouzglaMvXLUw8MDqampuHLlCubMmYO+ffvi6NGjiIyMNLn8woULMXfuXKP2xMRE+WxXUFAQwsPDkZaWZnALtLCwMISFhSElJQW5ublye3h4OIKCgpCcnIz8/Hy5PSIiAgEBAUhMTDQYJERFRcHT0xMJCQkGNcTExECr1SIpKUluU6lUiI2NRW5uLo4fPy63e3t7Izo6GllZWUhNTZXb/f39ERkZiYyMDKSnp8vtFemTEAKhoaFQqVRISkpyiT4BrredbN2n0s+vCq6+nW7fvm227zzOdA1KpcrgJ5EpPH60nkJY8BHy7NmzTR7IuRKNRgM/Pz/cvHmT/2AA8qftJZ/gE90t+8wZfP/qRPRe8T4CW7a0dzkOoawcqcocnTVrlnxLsrs98cQTGDVqlPz7s88+Cy8vL6xatcrk8qbOuIeEhCA7O1vuk7ufyRVCQAgBDw8PSJLkEn0qq519Km7XFRQgbuAgAEDjqKgyv+NuCUmvx+V/Bs1DdsZD4eHh0ttJo9EgMDCw2vOxKvHY0VBKVhYGbduMHUOHo20DnnEn03j8aKgiOWLRGffRo0dbXUxmZibvbeuE9Ho9EhISEBMTw1nlySRJLxn8pLJVZY4uWLDA4nWNHz8ec+bMMfu4p6cnPO+aDRgoPpi/OwvMXZFT0XZzGVORdoVCYbK9ZJBjabsltet0Ovz8889l5qOz9cmSdnfvU1V/iO3q26msYwl7H2fm5OSgbdu2+OWXXxAWFlapdbkzSdIb/CQyhceP1rPoGoWdO3ciOzu7wiv/7rvvDC77IiJyV46So0qlEh06dLDZ+oiIKsve+fif//yHx6tE5PAsGri/9NJLmDJlCj7//HOLbhF27do1TJw4EVevXuUBIhER7Jej586dw7Zt2wAAhYWFWLt2LaZOnWr1+oiIbM2ex5lbt27FI488Uql1EBFVB4uugfb09MTHH3+MGTNmYMKECXjwwQdx7733omHDhvDx8UFhYSFu3ryJCxcu4I8//sC1a9ewevVq9OjRo6rrJyJyCvbK0ZID3LfffhtdunTBjBkzUKdOHdt0iojIBuyVj1euXMGpU6cwe/Zsi5bnXTfKrr3kNSRJyLU4e5/Ka2efKt6nEnq98fvGWftUme1U1h037mbxl5dr1KiBZcuW4eWXX8ZHH32EnTt34syZM/IfxdvbG7GxsXjxxRfx7LPP8l7BTk6lUiEmJoazypNZnBW04uyRox07duQloDbGfCSyPXvk49KlS/H2229bvDzvulF2ny7kF9854MaNXKBxY5foUwlX2k727lNzf38AwPHjf6LGtWsu0afKbKey7rhxN4tmlTenoKAAubm5qFmzptOfweHMoIaEEMjPz4e3tzdnlSeTOCuoMWtyxNFzlNlojPnonnQFBdj+5EAAVTOrvNrLq9I1OjJ75GNZd9x47LHHEB0djfbt2wMoPgt2/vz5Mien4103yq79xNUsDN2xDXFDnsZ9DYNcok/ltbNPFe/TjXPn8P2rE9Fz+bsIaNHCJfpUme1U1h037lap6cK9vLw4Y7yL0uv1SEpK4qzyZBZnBbUN5qjzYT4SVY/K5mNZd9y45557cPXqVYO2iIgIfPTRRxg+fLjJ5/CuG2XXXvJBZsmAyRX6ZGk7+2R5n0qOGxUwfsxZ+wRYv50qchzBIw4iKpeuoACaS5cM2jQXL8o/VWrjgPQNDnb5M0hEROSc9u3bZ3D2rWnTpvj222/Rrl07+xVFRFQGDtyJqFyaS5ew55VXTT525N13TbY/8sEK+RIoIiIiRxIcHGyyrVatWnaohoiofBy4k1mceIlK+AYH45EPVhi0FebfwR8/J6DdgzGo4V3T5HOIXBXzkYiIiKqTVQP3N998E/Pnzzdq//bbb3Hnzh0MGjSo0oWRfanVasTGxtq7DHIQai8vk2fPH424zw7VuAbmqPNiPhJVLXvkYyXmaqZ/lHygyQ82qSwlX6809TVLKpvFA/ebN2/i5s2bAID09HRcvHjRKORUKhXGjRvHA04XIIRAbm4u/P39OWsymcR9pOKYo66B+z6R7TEfnV/J5uJnIFSWkvc1PyyrOIsH7nl5eVi4cCFWrVoFANi8ebPJ5fr06WObysiu9Ho9jh8/zlmTySzuIxXHHHUN3PeJbI/56PwkSW/wk8gU3pXIehYfcQQHB2PlypWIiYlBXFwcJk2aZPC4QqGAj48PZ+MkIjKDOUpEZBrzkYiobBU+VfDMM8+gQ4cOaN26tcnHs7OzERgYWOnCiIhcFXOUiMg05iORcxFCQK/VWry8vlAr/9QVFJS7vMrTk19L+4dV1/i1bt0akiTh6tWrKCwslNv1ej3ef/99vPfee7aqj+xEoVDA29ubbxQyi/tI5TBHnRf3faKqxXx0HEII3Cl1v/uyaPV6+Wd+UZFFz6mpVjNLnZxeq8X2JwdW+Hn7p023aLkhO+Oh9vKq8PpdkVUD908//RSTJ0+GRqMxaBdCQKFQMFBdgEqlQnR0tL3LIAfGfaRymKPOi/s+UdViPjqOOzod2n/03wo951874yxe9vexE+Dt4VHRsojcklUD99dffx0DBw7E4MGD4ePjI7cLIfDJJ5/YrDiyH0mSkJWVhQYNGkCpVNq7HHJA3EcqhznqvLjvE1Ut5iORc2p0//1QlPPvoqTXQ1dQALWXF5Rmbh0oJAlXkpOrokSnZtXAvVmzZnjnnXdQv359o8fCwsIqWxM5AEmSkJqainr16vHAlEziPlI5zFHnxX2fqGoxHx1Tr7B7oCoj8/SShFtFhajlUaPc5X5IPw0AuFNUxDPuLkShVJodjJdQqlRQ16hR5jKcb940qwbua9aswY4dO/Dyyy8bPXbkyBGGKhFROZijRESmMR8dU8lg25bSb+Qi0Nvb5uslckVWDdxnzZqF06dPY+vWrQZnGyRJwh9//IGhQ4farEAiIlfEHHUOd4qKcC43x6AtX6vF4dwc+GRegbenp8FjzfwDUJNnj4gqhfnomB5t1gpqG1xlpJMk7D53CgAQVse/0usjchdWDdwbNmyIW7duITQ01CBQi4qKkJaWZrPiSvvmm29w9uxZNGvWDN27d0etWrWMlsnIyEDz5s2h+2f2y99++w3t27evknpcnUKhgL+/P2f6JLO4j1SOPXKUKu5cbg4Gbt1s8rFPL10waot/ajja1G9Q1WURuTTmo2MKqOkND2XZl0FbokjSy//PDzqJLGfVwH3ChAmoX78+goODjR7bu3dvpYu625w5c9CgQQO8+uqrZS63Zs0afPXVV1Cr1fDw8OCgvRJUKhUiIyPtXQY5MO4jlVPdOUrWaeYfgPinhhu0nc3JwdQfdmNJr0fRPCDAaHkiqhzmIxGRMauud+nQoQMuXLiAjRs3AgCys7Oxbds2FBQUoGfPnjYtcNOmTUhPTzf5PafSbty4geTkZNx77714+OGH0a1bN5vW4W4kSUJ6ejokidNDkGncRyqnOnOUrFfTwwNt6jcw+K+pf/GlnU39/Y0e49kjospjPhIRGbNq4L5u3Tp07doVn376KQAgMDAQ0dHR6N+/P86dO2ez4goLCzF16lSEhIRg5MiRGDBgAE6fNj0xxrZt27Bv3z6EhoZixIgRuHXrVpnr1mq10Gg0Bv8BgE6nk//T64sv5dHr9QbtJQMVS9uFEEbrLmkXQljcDsCovaRGSZIq1F5e7YWFhTh37pz8uq7QJ1fcTvbsU1FREdLT042WdeY+2WI7Waq6cpQsI4RAflGRRf/dKSwEANwpLLRo+ZJ9logsw3wkIjJm1aXyS5cuxYYNG3Ds2DG5LSwsDI8++ihGjx6Nffv22aS4/fv3Q6vVYuTIkWjatCnGjx+P3r17IzU1FZ53TQg0ZswYjBw5Et999x3GjRuHF154Adu3bze77oULF2Lu3LlG7YmJifI9Q4OCghAeHo60tDRkZmYa9DUsLAwpKSnIzc2V28PDwxEUFITk5GTk5+fL7REREQgICEBiYqJ8oA8AUVFR8PT0REJCgkENMTEx0Gq1SEpKkttUKhViY2ORm5uL48ePy+3e3t6Ijo5GVlYWUlNT5XZ/f39ERkYiIyMD6enpcrupPhVKEhQBAWjUKAinT59BXp4GWp0eqX9fgTbAH00aNcKJEydQUFAAAGjo6YUH2rVz6D654nZytD55eXkBALKysnD27FmX6FNlt9Pt27dhqerKUbLMHZ0O7T/6b4WeM2LXDouW+33sBN7uiKgCmI9ERMYUwopTAU8//TQ+//xzzJ07F7Nnz5bb58+fj0WLFpV7tru0WbNmISUlxeRjsbGx2LJlC44ePQoAuHjxIpo0aYI9e/agd+/eZtd56tQpREREID09HY0aNTK5jFarhVarlX/XaDQICQlBdnY2fH19ARRPvqVSqaDX6w3OmCiVSiiVSovbVSoVFAqF0dk41T/3OSw9+CirXa1WQwhh0F5SoyRJBpcsl9deusaT165iSNxWk38nU7YPfgr3NQxy6D4BrredHK1Per0eiYmJ6NKli8HkQc7cp8puJ41Gg8DAQNy8eVPOEXNsmaNVSaPRwM/Pz6I+ObP8oqIKD9wtxYG7a9AVFGD7kwMBAI2josq9V3F5JL0el//5QHHIznio//kw1FVVJEuYj46jdDYOb9PBZpPTbT7xGwDmoyuwdTYC7pWPFckRq864N27cGAAMZpM+fvw43nvvPbRq1apC61qwYIHZxxYvXmxwUB0SEoI6deogOzu7zHW2atUKPXv2xMWLF80O3D09PY3O2gPFB/NqteGfRWVmB6xo+93rtaZdoVCYbC8Z5FjaXrrGlnXrGU2+lJZ9HW/8+D0WP9wbLQLrGjzWzD9A3vaO2qfKtLNPlvVJoVAgKCgIKpXK5Os6Y59KWLudzL22KbbMUbKtoa3blXnLI50kQaMtgK+nl9nldJKEbX/9UUUVErk25iMRkTGrBu7PPvssxowZg7///huLFy9GcnIy4uPj4eXlhffff99mxUVERGD+/PkQQhgMFFu3bl3uc318fCxajv5/8iVTWgTW5a2NyCSVSoXw8HB7l+G0qitHqeLUSmWZZ5U8lCrUVPMMEVFVYT4SERmzanK6yMhILF68GNHR0UhOToZWq8Ubb7yB06dP48EHH7RZcb169UJYWBh2794NADhz5gxatWqFdu3aQQiBt956C3///TcAYOPGjbh06RIAICEhATExMS572VJ1KLkcmDOGkzl6vR6pqalGl6CTZaorR4mInA3zkYjImFVn3AGgTp06mDVrllH7qVOnbHYZk0qlwhdffIEZM2bg9OnTOHfuHLZs2QIAKCgowIYNG9CnTx80bNgQe/bswauvvoqHHnoIffv2xaRJk2xSg7sq+U4xZ0Mmc4QQyMzMRPPmze1ditOqjhylisu5k1/mpfKW0JX60PNOURG/w0lUQcxHIiJDVg/cjx49ijNnzqCoqEhu0+v12Lx5M3744QebFAcAzZo1w9atxhOn1axZE+fPn5d/37Bhg81ek4ioOlRXjlLF7D53yqbrS7+Ri0Bvb5uuk8jVMR+JiAxZNXAfP348Vq5cafKx0hOJEBGRacxRx/Vos1Y2OeNe8gFAWB1/W5RF5DaYj0RExqwauK9btw5r167FsGHDUKNGDbldCIE5c+bYqjayI8U/B62KSh68kutSKpUICwszOcs6lY856rgCanpX+pZHRdL/z/1Qk5fJE1UI89Ex6Ww075Gt1kPkbqwauEdGRuKRRx4xCFOg+FPQV155xSaFkX0p//lEW8lPtsmMkoE7WYc5SkRkGvPRMfEWl0T2ZdWpsrVr18qTxN0tLi6uUgWRY+Cs8lQevV6PY8eOcVZ5KzFHHZdOklAk6Sv1H88oEVmP+UhEZMyqM+45OTlYu3YtPvjgA4N2SZKQmZmJsWPH2qQ4sh/OKk/lEUIgNzeX+4iVmKOOi2eViOyL+eg4aqrV+H3sBIuWTfk7EyN27cCGAYPQtmGQxesnIstY9W4ZPnw4vL29MXToUNSsWVNu1+v1+OKLL2xWHBGRq2KOEhGZxnx0HAqFwuLbWXr9Mwj3Uqt5C0yiKmDVwF2n0+HHH39EUJDxp2mPPPJIpYsiInJ1zFHHYu6s0p2iIqTfyDVo0+v1OH78GCIiIqFSGU5iF1bH32gyOp5RIqoY5iMRkTGrjiZmzpyJv/76y2Sg+vr6Vroosj/OKk/lUSqVCA8P56zyVmKOOhZzZ5W8PTyM7sEuSRJC1B5o0KAB93+iKsB8dE48diSqWlYN3L29vfHJJ5/g0qVLBu16vR6ff/459uzZY5PiyH44qzyVR6lUmjyoIsswR50X932iqsV8dE48diSqWlYN3FeuXInDhw+bnPFTwTerS+Cs8lQevV6P5ORk3H///UaXC1P57JGj33zzDc6ePYtmzZqhe/fuqFWrVpW8jqvjvk9UtXic6Zx47EhUtay6lmXChAnYs2cPioqKIEmS/F9RURHmzJlj4xLJHjirPJVHCIH8/HzuI1aq7hydM2cOMjIy8Oqrr+Lxxx/noL0SuO8TVS0eZzonHjsSVS2rzrgPHToUOp0Oubm5qFu3LrRaLQDA09MTU6ZMsWmBRESuqDpzdNOmTUhPT+cBLxE5BR5nEhEZs2rgfu7cOfTv3x+NGjXCvn37oNfrsXr1auTm5uLNN9+0dY1ERC6nunK0sLAQU6dOxahRozBy5Ejk5ORg8eLFuOeee0wur9Vq5YNkANBoNACKZ3nW6XQAii9VValU0Ov1BmdWlEollEqlxe0qlQoKhUJeb+l2oPiSdEva1Wo1hBAG7SU1lpyps7Tdktp1Op38/67Sp7La2afi9qo+i+jq2+nuusrC40wiImNWDdzHjx+PsLAwNGzYEEDxJCITJ07E66+/junTp2PJkiU2LZKqn1KpMvhJdDeVSoWIiAh+x9dK1ZWj+/fvh1arxciRI9G0aVOMHz8evXv3RmpqKjw9PY2WX7hwIebOnWvUnpiYCB8fHwBAUFAQwsPDkZaWhszMTHmZsLAwhIWFISUlBbm5/38LtfDwcAQFBSE5ORn5+flye0REBAICApCYmGgwSIiKioKnpycSEhIMaoiJiYFWq0VSUpLcplKpEBsbi9zcXBw/flxu9/b2RnR0NLKyspCamiq3+/v7IzIyEhkZGUhPT5fbK9InIQSCgoKgUqmQlJTkEn0CXG872bpPpZ9fFVx9O92+fdvivwWPM50Tjx2JqpZCWPERcteuXXHw4EHMmzcPs2fPlttXrlyJOXPmICsry6ZFVgeNRgM/Pz/cvHmTtxoBcOJqFgZu3Yz4p4ajTf0G9i6HyClUJEdsmaOzZs1CSkqKycdiY2OxZcsWHD16FABw8eJFNGnSBHv27EHv3r2Nljd1xj0kJATZ2dlyn3gml31yxz7pCgoQN3AQAKBxVBSUlfzQUtLrcfmfQfOQnfFQeHi49HbSaDQIDAys9nysSjx2NMRjR/ekKyjA9icHArBNNgLG+aj28qr0Oh1VRXLEqjPuUVFRRrN66vV6bNiwgfe0dREl/2Df/Q86UQmdTofExER07twZarVVUeLWbJmjCxYsMPvY4sWLDd7HISEhqFOnDrKzs00u7+npafJMvFqtNtrO5q62qGi7uf2nIu0KhcJke8kgx9L28mrX6/U4cOAAfvrpJ3Tt2hXdu3c3+brO1CdL2929T1U9m7mrb6eK/DvB40znxGNHoqplVfqFh4fjq6++gl6vx9WrV/Hdd98hNjYWv/76KyZMmGDrGonIQfEfZ+tVV45GREQgLS3N4MycWq1G69atbfYa7iI+Ph4tWrTAww8/jHnz5uHhhx9GixYtEB8fb+/SiFwKjzOJiIxZNXAfM2YMcnNzsXnzZjRs2BB9+/bFhQsX8P7772PmzJm2rpGIyOVUV4726tULYWFh2L17NwDgzJkzaNWqFdq1a2ez13AH8fHxGDx4MO677z4cOnQI3377LQ4dOoT77rsPgwcP5uCdyIaq+zjzm2++wYoVK/D111/j1q1bNl8/EZEtWHV9qxACzz77LJ599lnk5+ejqKgIfn5+tq6NiMhlVVeOqlQqfPHFF5gxYwZOnz6Nc+fOYcuWLTZ/HVem1+sxefJkPP7449i1axckSUJCQgI6deqEXbt2YcCAAZgyZQr69+/PyRqJbKA6jzPnzJmDBg0a4NVXX62S9RMR2YpVZ9wnTpwoX3bp7e3NQbsL4sygVB6VSoWoqCgOVKxUnTnarFkzbN26FRMnTsT777+P4ODgKnstV3To0CGkp6fj3//+N5RKpcG+r1QqMWPGDJw/fx6HDh2yd6lELqG68nHTpk1IT0/Hyy+/XCXrdzc8diSqWladcT9x4gRGjhyJli1b4vnnn0ejRo1sXRcROQFTk5iRZZijzqPkdlZt27aV20rv+yXtpW/lRUTWq458LCwsxNSpUzFq1CiMHDkSOTk5WLx4Me655x6zzzF11w2geLLWktn83fluDnp9ca1CSHItzt6n8trZJxg8t6q48na6u6ayWDVwX7duHUJCQnD+/HmsWrUKV69eRd++fdGnT58qn3WVqock6Q1+Et1Nr9cjISEBMTExnFXeCsxR5xEUFAQASElJQadOnYz2/ZJb8ZUsR0SVUx35uH//fmi1WowcORJNmzbF+PHj0bt3b6Smppr9UHrhwoWYO3euUXtiYiJ8fHwAmL6HPQCEhYUhLCwMKSkpyM3NldvDw8MRFBSE5ORk5Ofny+0REREICAhAYmKiwSAhKioKnp6eSEhIMKghJiYGWq0WSf/cQgsoHnzExsYiNzcXx48fl9u9vb0RHR2NrKwspKamyu3+/v6IjIxERkYG0tPT5XZL+5R+u3h+gGvXrgENXaNPJVxpO9m6T50eeABVzZW30+3bty3+O1h1H/e75eXl4fnnn0dSUhJGjhyJOXPmVHaV1Y734jR0PPMKhsRtxfbBTyEiiGcCyZhOp+PA/S6VyRFHzVFmY/GHVC1atMB9991n8B33mJgYKJVKDBgwACkpKThz5gy/OuLCbH2vYne6TzFgn3ycNWuW/MHa3WJjY7FlyxYcPXoUAHDx4kU0adIEe/bsQe/evU0+x9QZ95CQEGRnZ8t9cuczuX/+nYmnd8Zh68ChaNe4sUv0qbx29gkQRUWIGzgIQNXdx13h4eGy20mj0SAwMLDq7uN+4sQJtGnTBn/99Rc++ugjbNiwAQUFBRg6dCgee+wxa1ZJRORWmKPOQ6VSYdmyZRg8eDAGDBiAqVOnIj8/H4mJiViyZAm+/vprxMXFcdBOZCO2yscFCxaYfWzx4sUGB98hISGoU6cOsrOzzT7H09PT5Nl4tVpt9AG2uTyoaLu5D8Yr0q5QKEy2lwxyLG0vXeOdoiKcu37N4PELmpsAgPSbufDwMHy9Zv4BUP9ztYSj9qky7e7cp4pc6m0tV95OFTn5ZdXAfejQoahVqxaSkpJwzz334M0338Tzzz8Pf39/a1ZH1UQIgTsWvrkK/lmuQKdDflGRRc+pqVbzEl8iCzFHncvAgQMRFxeHyZMno2vXrnJ706ZNERcXh4EDB9qxOiLXUh35GBERgfnz50MIIR+7qNVqtG7d2mav4crO5eZg4NbNJh+btvcHo7b4p4ajTf0GVV0WkUuzauB+6tQpDBgwAAsXLkSPHj1sXRNVkTs6Hdp/9N8KPWfErh0WL/v72Anw9vCoaFnkpFQqFWJiYniW0UrMUeczcOBA9O/fHz/99BMuX76Mxo0bo2vXrnwPENlYdeRjr169EBYWht27d+Oxxx7DmTNn0KpVK7Rr165KXs/VNPMPQPxTww3aCop0uHgzFyF+/vAyccadiCrHqoH73LlzMWvWLFvXQkRORqvVwtvb295lOCXmqHNSqVTo3r078vPz4e3tzauM3FTh7ds2+Y57CZ1W6/Lfca+I6shHlUqFL774AjNmzMDp06dx7tw5bNmypUpf05XU9PAwOoMuhECrOnWYjURVxKqBe0mYarVapKamwsPDg5cWOZmhrdtBbeL7FiV0kgSNtgC+nl7lLrftrz+qoEJydHq9HklJSZyczkrMUefFfZ+unTxp0/XlXboEryq6V7kzqq58bNasGbZu3Wrz9borZiNR1bL6XbVs2TLMnz8feXl5AIqntp8/fz5eeOEFmxVHVUetVMJDaf5sgYdShZpqXvZOVJWYo0TOqd6999rkjHvJBwC1g4NtUZZLYT4SERmyauD+7rvv4q233sLzzz+PBx54AA0bNsT169exY0fx96EZqkREZWOOEjmvGj4+Nr1UXm3mvuHuivlIRGTMqoF7XFwcTp06hZCQEIP2ESNGYMyYMQxUIjfBSbmsxxx1btz3iaoO89F5MRuJqo5VA/fo6GijMC2Rn59fqYKIyDmo1WrExsbauwynxRx1Xtz3iaoW89E5MRuJqpb5WcfKcOfOHWi1WqP2devW4a+//qp0UUTk+IQQyMnJgRDC3qU4Jeao8+K+T1S1mI/OidlIVLWsOuM+YsQI3HfffejZsyf8/PyQmZmJAwcOIDMzEzt37rRZcUIING/eHOfPnzdoT0lJQZs2bYyWX716NU6fPo3c3FxMmDCB9+IkqkJ6vR7Hjx/n7LFWqq4cJdvjvk9UtZiPzonZSFS1rHpXxcTEID4+HnPmzMG2bdsAFF/W9Pnnn6Nz5842Ky4hIQEjRoxAr169oFarIUkSXn75ZZOD9r179+Kbb77Brl27cOvWLXTq1AmHDx+Gj4+PzeohIrKV6spRIiJnw3wkIjJm1cB9y5YtCA4ORlxcnK3rMRAaGoq5c+fKv//888/o1auXyWWXLFmCoUOHAgBq1aqF0NBQbNmyBaNHj67SGomIrFFdOUpE5GyYj0RExqwauI8dOxbPPfdclU9A0aRJE4Pfd+3ahQEDBhgtp9frcfDgQUydOlVua9myJQ4ePGh24K7Vag2+P6XRaAAAOp0OOp0OAKBQKKBSqaDX6w2+r6NUKqFUKi1uV6lUUCgU8npLt5fUb0m7Wq2GEMKgvaRGSZIgSVKZ7Xe/vq3pdDqIfy6Nqq4+lW53le3kLH2SJAne3t4QQhis35n7VNntVJH3WHXlKNmeQqGAt7c3FAqFvUshcknMR+fEbCSqWlYN3OfOnWt2ts/169fj2WefrVRR5iQmJmLRokVG7Tk5OSgoKEBAQIDcVrt2bfz5559m17Vw4UKDs/mlX6Pk8vqgoCCEh4cjLS0NmZmZ8jJhYWEICwtDSkoKcnNz5fbw8HAEBQUhOTnZYNbTiIgIBAQEIDEx0WCQEBUVBU9PTyQkJBjUEBMTA61Wi6SkJLlNpVIhNjYWubm5OH78uNzu7e2N6OhoZGVlITU1VW739/dHZGQkMjIykJ6eDgDQSoYDF1tLTPwFMR07VWufANfbTs7Wp8zMTJfrk7Xb6fbt27CUvXKUKk+lUiE6OtreZRC5LOajc2I2ElUthbBi6scxY8bgyJEjaN68Ofz8/OR2rVaL3bt3Izs72+J1zZo1CykpKSYfe+KJJzBq1CgAxRPSrVixAqtWrTJa7vr166hXrx5OnjyJ1q1bAwCmTZuGY8eOYffu3SbXbeqMe0hICLKzs+Hr6wvA9c4Q5hcVIWrNRwCA4W06wENZ+XttFkl6bD7xGwAgafRY1PbyqtY+lW53le3kLH0SQsjvvdKcuU+V3U4ajQaBgYG4efOmnCPm2DJHq5JGo4Gfn59FfXIXkiQhKysLDRo0gFJp1c1ZyAnpCgqw/cmBAIDGUVFQVvJ+1ZJej8v/fKA4ZGc81P/8++mqKpIlzEfnxGx0T7bORsC98rEiOWLVGfcbN24gJycHfn5+yMnJkdslSarw5dgLFiywaDlzl8kDQGBgIGrUqIGbN2/KbXl5eWjUqJHZ9Xl6esLT09OoXa1WG82EqTKzA1a03dwMmxVpVygUJttLBjlltaur+PYcarVavjyquvpUmqtsJ0tqdIQ+6XQ6pKamol69ehXqqyP3qYS126kis+jaMkepekmSJO/7PDglsj3mo3NiNhJVLasG7uPHj8e///1vk7db27RpU2VrMmnfvn0G32EvTaFQoEePHjh9+jQ6deoEAEhLS8OIESOqpBYiosqyR44SETkD5iMRkTGrBu7dunUDUPyJ6NmzZ+Hp6Yl7770XSqUSzzzzjE0LBIBLly6hQYMGBmfIhRCYPXs2xo0bh4YNG2L8+PHYsmULnn32WWg0Gly+fBlDhgyxeS1ERLZQ3TlKROQsmI9Ezqnw9m2bXSpfQqfVuvSl8hVh1cD92rVrePnll7Fz5065zd/fHzNmzMDkyZNtVlyJXbt2oX///gZtBQUF2LBhA/r06YOGDRvi8ccfR0pKCmbNmoWcnBxs2bIFXtzIRFVGoVDA39+fs8daqbpzlGyH+z5R1WI+OidmI107edLm68y7dAlepea6cGdWDdxfeOEF7NmzB8OGDcPDDz+M+vXr4/Lly9i8eTPy8/Px5ptv2rTICRMmGLXVrFkT58+fN2ibPn26TV+XiMxTqVSIjIy0dxlOq7pzlGyH+z5R1WI+OidmI9W7916bnXEv+RCgdnBwpdfnKqwauP/000/4+OOPMXLkSIP2F198kbfoIHITkiQhIyMDTZo04SQ0VmCOOi/u+yQkCVL5i5W7DjKN+eicmI1Uw8fH5pfKq01MJu6urBq49+jRA/fee6/Jx5o3b27w+5UrV8qc3Z2InJMkSUhPT0dwcDD/gbYCc9R5cd+nK8nJ9i7BpTEfnROzkahqWTVwnzdvHlavXo2AgAD5e+R6vR5//vknrly5gosXL0IIgaKiIixduhQrV660adFERM6OOeqc9Ho9Dh48iAMHDkCv16N79+5mb1lIRNZhPhIRGVMIUfGbe7ds2RJnz541mnyiZFUl7UIIKBQK6Etd7uCoNBoN/Pz8cPPmTfj6+tq7nCqRX1SE9h/9FwAwvE0HeCgrf7BZJOmx+cRvAIDfx06At4dHpddJzkGn0yEhIQExMTEVun+5K6tIjjhLjrpDNloqPj4ekydPRnp6utwWFhaGZcuWYeDAgfYrjKqFEAJ6rdaiZa+fPo3906bjoUXvoO4995S7vMrT0+Un9GI+uj4eF7gnXUEBtj9Z/G9g46gom10qfzkpCQAwZGe8S88qX5EcsepdNW7cOOh0OkRFRZX5D01RURE/BSVyUQqFAkFBQS5/sFlVmKPOJT4+HoMHD8bjjz+OjRs3ombNmrhz5w4WLVqEwYMHIy4ujoN3F6dQKCw+eCz5Tqba09OlDzirCvPROfG4gKhqWT2rfFFREerVq2f02MWLFxESEiL/Xr9+feurIyKHpVKpEB4ebu8ynBZz1Hno9XpMnjwZjz/+OHbt2mXw3c1du3ZhwIABmDJlCvr378/L5gkA5DNOtjjz5I6Yj86JxwVEVcuqgXudOnWQlZWFxMREFBUVye16vR6rVq3Cli1b5LaIiIjKV0lEDkev1yMtLQ0tWrTgYMUKzFHncejQIaSnp2PLli1QKpVG+/6MGTPQpUsXHDp0CN27d7d3ueQASmZElpzgq4KOiPnonHhcQFS1rBq4v/3225g9ezYkScLdX5FXKBQGgUpErkkIgczMTKMZfskyzFHnkZmZCQBo27YtAON9v6S9ZDmikrd0xWcRIoD56Kx4XEBUtawauC9cuBCzZ8/G0KFD4Vnq3nqSJGHJkiU2K46IyFUxR51HUFAQACAlJQWdOnUyejwlJcVgOSKqHOYjEZExqwbuYWFhGDt2LOrWrWv02FtvvVXpooiIXB1z1HnExsYiLCwMb7/9Nnbt2mXwmCRJWLhwIZo2bYrY2Fj7FEjkYpiPRETGlOUvYmzVqlXYsWOHycf27dtXqYKIyDkolUqEhYUZTNRFlmOOOg+VSoVly5bh66+/xoABA3D48GHUrVsXhw8fxoABA/D1119j6dKl/E4nyRRKhcFPqhjmo3PicQFR1bLqjHvdunWxadMmbN261aBdkiQcP34cw4cPt0lxROS4Sv6BJuswR53LwIEDERcXh8mTJyMmJkZub9q0KW8FR0ZKBi4cwFiH+eiceFxAVLWsGrg/+eSTuH79Orp3746aNWvK7ZIk4ezZszYrjogcl16vR0pKCtq2bcszjVaorhwVQqB58+Y4f/68QXtKSgratGljs9dxBwMHDkT//v1x4MABJCUlISoqCt27d+f+T0Y4q3zl8DjTOfG4gKhqWTVwv3r1KhITE03OGrl79+5KF0VEjk8IgdzcXKMZf8ky1ZWjCQkJGDFiBHr16gW1Wg1JkvDyyy9z0G4llUqFbt26QaVSISYmhgenZBJnla8cHmc6Jx4XkJAkSDZaDxmzauA+YcIE5OTkmAzUe+65p9JFERG5uurK0dDQUMydO1f+/eeff0avXr1stn4iIlvjcSaRc7qSnGzvElyaVQP3rl27Yt26dbhz545Bu16vxyeffIKNGzfapDgiIldVXTnapEkTg9937dqFAQMGmF1eq9VCq9XKv2s0GgCATqeDTqcDUHwfZZVKBb1eb3BmRalUQqlUWtyuUqmgUCjk9ZZuB4r/Fpa0q9VqCCEM2ktqlCQJUqlP7strt6R2nU4n/7+r9Kmsdvap4n0qodcbv2+ctU+V3U5311UWHmcSERmz+oz7yZMnsXLlSqPHFAoFA5XIDSiVSoSHh3PyJSvZK0cTExOxaNEis48vXLjQ4Ax96ef5+PgAKL5feXh4ONLS0pCZmSkvExYWhrCwMKSkpCA3N1duDw8PR1BQEJKTk5Gfny+3R0REICAgAImJiQaDhKioKHh6eiIhIcGghpiYGGi1WiQlJcltKpUKsbGxyM3NxfHjx+V2b29vREdHIysrC6mpqXK7v78/IiMjkZGRgfT0dLm9In0SQqBu3bpQKpU4evSoS/QJcL3tZM8+NatTBwBw/PifqHHtmkv0qbLb6fbt27AUjzOdE48L3JPK0xNDdsZbvHx2Whr2TX0DPZYsRmCLFhatn4ophBVfRFm5ciW8vb0RExMDtfr/x/46nQ7vv/8+VqxYYdMiq4NGo4Gfnx9u3rwJX19fe5dTJfKLitD+o/8CAIa36QAPZeW/m1kk6bH5xG8AgN/HToC3h0el10nkrCqSI7bM0VmzZiElJcXkY0888QRGjRoFoHhCuhUrVmDVqlVm12XqjHtISAiys7PlPrnLGUL2iX2ytk83z5/HnldexcPLl8O/RXOX6FNlt5NGo0FgYGC152NVcodjRyJby0lLw55XXsUjH6xAgAUDd1dXkRyx6Ix7UVERPEoNyJ577jkUFhaizj+fKJc2a9asilVLRE5Jr9cjOTkZ999/PyfoskBV5uiCBQssWq68y+QBwNPTE54mPt1Wq9UGB9AAzG73irbfvV5r2hUKhcn2kkGOpe2W1K7X63H06NEy931n65Ml7eyT5X0qmU1eoTB+jrP2CajcdjL3+gCPM10FjwvIErzrhvUsupZl27ZtBr97e3ubDFMA+PbbbytdFBE5PiEE8vPzOXushRwhR/ft24eePXtWybrdCfd9Kg9nla8YR8hHqjxmI1mC+Wg9i864//vf/8Yff/xhcC9NUwoKCrB161Y8//zztqiNiMhl2DtHL126hAYNGpg8m05EZE/2zkciImdg0cD94sWLWLZsmUUrLD2bKhERFbN3ju7atQv9+/e3+XqJiCrL3vlIROQMLLpUfsyYMbhz5448+Yi5/27duoUJEyZUdc1E5ABUKhUiIiL4PTYL2TtHJ0yYgKefftrm63VH3PepPEqV0uAnlc1e+fjzzz9j4sSJWL58OcaOHWswMz5VHLORLMF8tJ5FZ9zHjRtn0eWV3t7e8uzFROTaFAoFAgIC7F2G02COug7u+1SekrPCPDtsGXvko16vx/PPP48///wTXl5e+Omnn/Dyyy/ju+++s8n63RGzkSzBfLSeRQP3iIgIi1dYkWXJfnLu5ENtg/ts6krd/uVOURFvB+dGdDodEhMT0blz5zJnC6ZizFHXwX2fyqPX6Q1+UtnskY85OTm4cOECCgsL4eXlhZo1a+LmzZs2Wbe7YjaSJZiP1uO7yk3tPnfK5utMv5GLQG9vm6+XHNfd9/8lchfc94mcW7169fDggw9i5MiR2LJlC+Li4rB06dIyn6PVaqHVauXfNRoNgOIBq06nA2D6HvbA/98yz9J2lUoFhUIhr7d0O2CcQeba1Wo1hBAG7SU1lnwFwdL28mrX6XQoKiqSn+sKfSqvnX2qeJ9K6PXG7xtn7VNlttPdNZWFA3c39WizVjY7417yIUBYHf9Kr4+IiIioOnz++efo1asX2rVrh2XLlqFLly5lLr9w4ULMnTvXqD0xMRE+Pj4AgKCgIISHhyMtLQ2ZmZnyMmFhYQgLC0NKSgpyc3Pl9vDwcAQFBSE5ORn5+flye0REBAICApCYmGgwSIiKioKnpycSEhIMaoiJiYFWq0VSUpLcplKpEBsbi9zcXBw/flxu9/b2RnR0NLKyspCamiq3+/v7IzIyEhkZGQbf97e0T5IkISMjA1lZWQgJCXGJPpVwpe1k7z419fUDABw7fhye1665RJ8qs51u374NSykEb7YIoPhTUz8/P9y8eRO+vr72LqdK5BcVof1H/wUADG/TAR7Kyk8eUiTpsfnEbwCA38dO4KXybkSn0yEhIQExMTG8JO4frpgjrtinyuK+T+W5dioVP772Gh5evhz1WoXbuxyHYI8smTVrFlJSUkw+9sQTT6Bbt244cuQIfvrpJ8THx2Pfvn1o27at2fWZOuMeEhKC7OxsuU/ucIbQXO06nQ6//PILYmJiUKNGDZfoU3nt7FPF+5RzJg0/vvYaHlq6BHXDw12iT5XZThqNBoGBgRZlI484iMgqKpUKUVFRnD2W3A73fSoPZ012DAsWLDD7WFFREXr06IH9+/dj+PDh0Ol0eOqpp3DixAmzz/H09DQ5iZ5arTb6EM9cPlS03dyHgxVpVygUJttLBjmWtpdXu0qlQseOHeHxz0kcV+iTpe3sk+V9KslFjxo1jB9z0j4B1m+nipwA4L8oRGQ1S2YBJnJF3PeJnNuxY8eg0+nkg+YPPvgAFy5cwPXr1+1cmXNjNhJVHQ7cicgqer0eCQkJnKSL3A73fSqPpJcMfpLjad68OTIzMw2+B9u8eXPUrVvXjlU5N2YjWYL5aD1eKk9EREREbsXf3x9r167FG2+8gXbt2iEjIwMbN260d1lERGZx4E5EREREbuehhx7CQw89ZO8yiIgs4tCXygsh0KxZMygUCoP/zE0ckpGRAQ8PD3m533//vZorJiIiIiIiIrIthz7jnpCQgBEjRqBXr15Qq9WQJAkvv/wy2rRpY3L5NWvW4KuvvoJarYaHhwfat29fzRU7D51km++V2Go95HxUKhViYmI4sza5He77VB7OKk/uiNlIlmA+Ws+hB+6hoaGYO3eu/PvPP/+MXr16mVz2xo0bSE5OxujRo9GkSZPqKtFpbfvrD3uXQC5Aq9XC29vb3mUQVTvu+0RExpiNRFXHoQfudw/Ad+3ahQEDBphcdtu2bdi3bx9CQ0Pxr3/9CytXrkStWrXMrlur1UKr1cq/azQaAIBOp4NOpwNQfJ8+lUoFvV4PIYS8bMn9+CxtV6lUUCgU8npLtwMwmn3TXLtarYYQwqC9pEZJkiCVOvttqv3u17c1nU4H8c9tVaqrT6XbXWU7OUuf9Ho9kpKS0KVLF4P7Uzpznyq7nar6PUaOoWTfj4mJqdD9V8l9cNZkckfMRrIE89F6TvWuSkxMxKJFi0w+NmbMGIwcORLfffcdxo0bhxdeeAHbt283u66FCxcanM0v/Ro+Pj4AgKCgIISHhyMtLQ2ZmZnyMmFhYQgLC0NKSgpyc3Pl9vDwcAQFBSE5Odng9iIREREICAhAYmKiwSAhKioKnp6eSEhIMKghJiYGWq0WSUlJcptKpUJsbCxyc3Nx/Phxud3b2xvR0dHIyspCamqq3O7v74/IyEhkZGQgPT0dQPGcAdt69EbLe+7BmdOn8XfW3/LyoU1C0SQ0FH/++Sdu3MjFhdu3sSz9LJbHdkf3Nm1x9OhR3Lnz/31q27Yt/P0D8MvPP0MvFfcp+ddfER0dXa19csXt5Cx98vLyAgBkZWXh7NmzLtGnym6n27dvg4iIiIjI1hSi9KksO5g1axZSUlJMPvbEE09g1KhRAICUlBSsWLECq1atKnedp06dQkREBNLT09GoUSOTy5g64x4SEoLs7Gz4+voCcI8zhOZq//PvTDy9Mw5bBw5Fu8aNXaJP5bWzTxU/456YmMgz7qX6pNFoEBgYiJs3b8o54uw0Gg38/Pxcqk+VpdPpkJCQwLNKZNa1U6n48bXX8PDy5ajXKtze5TgEV8wSV+xTZTAbyRLMR0MVyRG7v6sWLFhg0XJlXSZ/t1atWqFnz564ePGi2YG7p6cnPD09jdrVarVR2JibZKOi7eZCrCLtCoXCZHvJIMfS9vJqL/mpVCrKXN6Z+mRpO/tkeZ9UKhWUSmWF+urofQKs3048UHEfnHyJiMgYs5Go6jjNdH779u1Dz549LV7ex8cHrVu3rsKKXNvdA3iiu6nVasTGxnKwSm6H+z6VR6VWGfwkcgfMRrIE89F6TjFwv3TpEho0aGBwhlwIgbfeegt//138Pe2NGzfi0qVLACBfpsPLlqxXcmWyfb9IQY5MCIGcnBzY+ds2RNWO+z6Vp2Tf4D5C7oTZSJZgPlrPKQbuu3btQv/+/Q3aCgoKsGHDBnmiqD179iAiIgKDBg3C6dOnMWnSpOov1IVI/0w4V/KT6G56vR7Hjx83+u44kavjvk/l4azJ5I6YjWQJ5qP1nOJalgkTJhi11axZE+fPn5d/37BhQ3WWRERERERERFQtnOKMOxEREREREZG74sCdTFIoFAY/ie6mUCjg7e3NfYTcDvd9Kk/JrsFdhNwJs5EswXy0nlNcKk/Vr+SWV6ZufUUEFN9xIDo62t5lEFU77vtUHmXJLVV5ZxZyI8xGsgTz0XoclZFJ0j8zPUqc8ZHMkCQJmZmZkCROLkLuhfs+ladk3+A+Qu6E2UiWYD5ajwN3Mkn882YSfFORGZIkITU1lcFLbof7PpVHSMLgJ5E7YDaSJZiP1uPAnYiIiIiIiMiBceBORERERERE5MA4cCeTOKs8lUehUMDf35/7CLkd7vtUHs6aTO6I2UiWYD5aj7PKE+4UFeFcbo5B2/kbN+Sfd88s38w/ADU9PKqrPHJQKpUKkZGR9i6DqNpx36fSdAUF0Fy6ZNB268oV+efdMyf7BgdD7eVVbfURVRdmI5VmKhsB5mNlcOBOOJebg4FbN5t8bOoPu43a4p8ajjb1G1R1WeTgJElCRkYGmjRpwtsGklvhvk+laS5dwp5XXjX5WOLiJUZtj3ywAgEtWlR1WUTVjtlIpZWVjQDz0RocuBOa+Qcg/qnhBm35Wi32HT2KHg88AG9PT6PliSRJQnp6OoKDg/kPNLkV7vtUmm9wMB75YIVBW2H+Hfx+6Ce0j+2KGt41jZYnckXMRirNVDYCzMfK4MCdUNPDw+gMuk6nw23/ALQPagS1mrsJERGRKWovL6MzRDqdDjVzslH33tb8N5SI3JKpbASYj5XBj8OIiIiIiIiIHBgH7mSSQqFAUFAQZwYls7iPkLvivk/l4T5C7oj7PVmC+4n1eH0CmaRSqRAeHm7vMsiBcR8hd8V9n8rDfYTcEfd7sgT3E+vxjDuZpNfrkZqaCr1eb+9SyEFxHyF3xX2fysN9hNwR93uyBPcT63HgTiYJIZCZmQkhhL1LIQfFfYTcFfd9Kg/3EXJH3O/JEtxPrMeBOxEREREREZED43fc/1HyqY9Go7FzJY5Bp9Ph9u3b0Gg0vFUDmcR9xFhJfrjSp8jMRmPc96k83EeMMR9dH/d7sgT3E0MVyUb+tf6Rl5cHAAgJCbFzJUTk7PLy8uDn52fvMmyC2UhEtsR8JCIyZkk2KoQrffRZCZIk4cqVK6hduzZvT4DiT39CQkJw8eJF+Pr62rscckDcR4wJIZCXl4dGjRpBqXSNbyIxG41x36fycB8xxnx0fdzvyRLcTwxVJBt5xv0fSqUSwcHB9i7D4fj6+vJNRWXiPmLIVc4klWA2msd9n8rDfcQQ89E9cL8nS3A/+X+WZqNrfORJRERERERE5KI4cCciIiIiIiJyYBy4k0menp6YPXs2PD097V0KOSjuI+SuuO9TebiPkDvifk+W4H5iPU5OR0REREREROTAeMadiIiIiIiIyIFx4E5ERERERETkwDhwJyIiIiIiInJgHLgTEREREREROTAO3ImIiIiIiIgcGAfudpCUlISHH34YCoUCixYtwoULF4yWWbBgAYYNG4annnoKPj4+CAsLAwAcOHAAQUFBePrpp/Hkk09CoVBgwIABGDx4MBo0aIBPPvkEa9euhbe3N6Kjo02+fn5+Pvz9/REZGYmDBw8CAK5cuYKnnnoKL774Ih588EEoFArMmTOnUv2Mj49H06ZNERgYiIkTJ0Kn08mP/fXXXxg4cCBGjx6Ndu3aQaFQYN26dZV6PUfH7V71233mzJm4dOmSzdZH1YvvEffMRoDbHmA+Utn4HmE+ctszHyHILlavXi3q169v8rHNmzeLAQMGyL+npKSINm3aCCGE2L9/vzh+/LgQQojz588LAOLMmTNCCCHS09PF5s2bhRBC9OzZUwAQv/zyi9H6P/roI1GzZk0xc+ZMua13795i165d8u9z5swRs2fPtrp/Fy5cECNGjBBHjx4VGzZsED4+PmLJkiXy4/fcc4/4448/hBBCSJIkRo4cKdauXWv16zkLbveq2+6FhYWifv36Yu7cuSYf//LLL8X58+dt8lpUdfgecc9sFILbnvlI5eF7hPloCrd95ThTPvKMu52o1Wp4eHiYfCwxMRE+Pj7y723atMGwYcMAAG3btsV9991n8nmhoaHo1asXACA4OBg9evTAihUrjJbbu3cv2rdvD7VabfY1p02bhtq1a1e8Y/+4cOECPv30U9x///3417/+hfHjx2P//v0AgJycHJw+fVp+PYVCgXnz5kGhUFj9es6C273qtvvOnTvRrFkzfPLJJ5AkyeCxy5cvY/z48TZ5HapafI+4ZzYC3PbMRyoP3yPMR1O47SvHmfKRA3cH1KVLF2zatAlTpkxBQUEBAGDIkCEAgLp165b53NKPv/LKK9ixYweuXLkitx08eBBdu3Y12tm7dOmC4cOH49tvvwUAeHl54YknnpAf/+677zBv3jw8+uijePXVV+Ud++LFi3jllVcwZcoUDBw4EJGRkQCA2NhYgzd4o0aN0KRJEwBAQEAAwsPD8eijj+LXX38FADRu3BidO3eWl9+wYQPmz5+Prl27YuHChXL7n3/+iXHjxuH111/H4MGD8dBDD5X593Am3O6V2+5ffvklPv/8c1y+fBnff/+9wWObN2/GxYsXsWjRInzxxRdYvnw5goODkZycjPbt2yM0NBRpaWll/o3J/vgecc9sBLjtAeYjlY3vEeYjt70b5KO9T/m7q7Vr14rGjRubfXzq1KkCgAgNDRU7duwwuczdl7yU9txzzwmdTidCQ0PFrFmz5PaRI0cKjUYjHnzwQYNLWq5cuSIiIyMFANGvXz9x9uxZ+bFz586Jl19+WQghRH5+vmjQoIHYuHGj0Ov1IjY2VmRlZQkhhDhw4IAwt0s988wz4tixY/LvJ06cEGFhYUKhUIgXXnhBXocQQiQkJIj58+cLIYS4evWqUKvV4tChQ+LWrVuic+fOIj8/XwghxLp160RoaKjZv6Ej4navmu1++vRpub9PPPGEGDRokFEtAMT58+eFJEnit99+EwDEli1bhF6vF48//riYNm2ayT5Q9eJ7xD2zUQhue+YjlYfvEeajOdz27pGPPOPuoBYvXowDBw7Ax8cHgwYNwksvvVThdahUKowbNw6rVq2CVqvF5cuX4efnZ/JSlqCgICQlJeHtt9/Gjz/+iIiICPzwww8AgC1btiA7OxvvvfcePv74Y3Tr1g15eXnYs2cPateujfr16wMovuTGlDNnzqBBgwaIiIiQ2+699178+eefeP3117Fhwwa0adMGx48fBwB89tlnuHz5Mt577z1s2rQJjz32GK5du4b169ejffv2qFmzZpmv58y43a3b7mvWrMHIkSMBAKNHj8aXX36Jq1evmqxLoVCgTp06AICnn34aSqUSkZGRZpcnx8L3iHtmI8Btz3yk8vA9wnzktnfxfKy2jwjIQFmfnJX+JKyoqEi89tprAoCIj483WK68T86EECI7O1vUrFlTrFu3Trz55pvir7/+EkIIo0/OSq/j/Pnzom3btqJu3bpCq9WKsWPHiv/85z9Gr7F06VIxdOhQo3pKKyoqElOmTBFarVZu0+l0BpM8HDt2TDRu3FhEREQIIYR49NFHxaZNm4xeb8KECeKNN96Qf9+/f7/TfWrK7X5e/t1W212r1Yro6Ggxbdo0MW3aNDFlyhRRu3ZtsWjRIoP14J9PTE3VPHv2bPlvR/bF98h5+Xd3ykYhuO2Zj1QevkfOy78zH/8ft7375CPPuDuYkydPYtOmTSgqKgJQPBnFu+++i5YtW+LMmTMVXl9AQACGDx+O9957D+np6WjVqpXJ5bZs2SL/f1hYGD766CNcv34dN27cQMOGDbFz506D5Y8cOQIfHx/8+eefZb7+kiVLMHXqVNSoUUNuKyoqwvbt2+XfIyIisGjRIrl/DRs2RHx8vMF6kpKSLHo9Z8Xtbv1237FjB2bOnIl33nkH77zzDpYsWYJx48ZhzZo1ZdZIzoXvEffMRoDbHmA+Utn4HmE+ctu7Rz5y4G4nOp1OfpOVKCgowNq1a3Hnzh288847cnteXh5u374tz/xYeh2lf969rhKvvPIK/vjjDwwePFhu0+v1Bs/buHEjTpw4If9++fJldOjQAfXr18fQoUPx+++/Y/jw4di3bx/mz58PvV6PXr164cyZM5gzZw4uX76MXbt2GdSwYMEC3H///cjPz8e5c+fw6aefyhM4fPDBB7h8+bLB6z322GMAgGHDhmHHjh2YOHEiDhw4gMmTJ6NevXro06cPdu/ejVWrVuHy5cvyhBjOhNvd9tt9+/bt6Nu3r0HbCy+8gDNnzhhMMuLh4YGcnBycOnVKniSl+INUGP0/2Q/fI+6ZjQC3PfORysP3CPOxNG57N8zHaju3T7IjR47I90vs27eveOaZZ8SQIUNE06ZN5cs1AIiOHTuKF198UfTt21fExcUZrOPChQti4sSJAoB49dVX5Us4dDqd2Lx5s6hTp45Ys2aN0Gg0QgghRowYIfR6vSgqKhKbNm0StWvXFu3btxcHDx4UQgjRoEED4eXlJQYPHixGjx4tBg0aJNLT0+XX27p1qwgLCxMNGjQQH374ody+du1aUb9+fXHfffeJ7777Tr58ZN68eQKAwX+tWrUSQghx584dAUD4+fmJZ555RrzwwgtixIgRIjs7W17v+++/L4KCgkSTJk3Ezp075fa3335b+Pv7i5iYGLF582anutyJ2922272wsFBMnz5d1KtXT3z77bcGf6c1a9YIACI8PFzu68iRI0Xz5s3FTz/9JGbPni0AiNWrV4tz586JHj16iFatWomUlJTKbGKqJL5H3DMbheC2Zz5SefgeYT5y2zMfFULwY1SyjfT0dDRt2rTaPnk6cOAAnn/+eaSnp1fL65Fp3O5EZeN7xH1x2xOVje8R98VtX3G8VJ5spro/A+JnTo6B252obHyPuC9ue6Ky8T3ivrjtK44Dd7KJO3fuYP369QCA1atXV/mbIycnB9u3b8fff/+NL7/8skpfi8zjdicqG98j7ovbnqhsfI+4L2576/BSeSIiIiIiIiIHxjPuRERERERERA6MA3ciIiIiIiIiB8aBOxEREREREZED48CdiIiIiIiIyIFx4E5ERERERETkwDhwJyIiIiIiInJgHLgTEREREREROTAO3ImIiIiIiIgcGAfuRERERERERA6MA3ciIiIiIiIiB8aBOxEREREREZED48CdiIiIiIiIyIFx4E5ERERERETkwDhwJyIiIiIiInJgHLiTRc6cOQONRmPvMsjOUlNTMXz4cMyfP9/epRBVu23btqFNmzZIT083aD969Kh9CiKHYm7/IHInPF6k8vBY0nocuJNFmjdvjvfffx8ZGRnlLpudnY3Fixdj8+bNOHbsmMllfvnlFwwYMACjRo1Cy5YtoVAocODAARtXXezIkSPo2bMnateujSlTpmDKlCkYO3Ys6tSpgz/++KNKXrOqHDhwAO3atUPNmjXx0Ucf4erVq9X6+r6+vrh8+TL0en21vi6RIwgODsbJkyeN2uvXr4+5c+eW+dyDBw9i9OjReOuttzBu3DjcuXPH7LILFizAsGHD8NRTT8HHxwdhYWGVLd0knU6HjRs3wtfXF507d8aUKVMwefJkPPHEE2jfvn2VvGZV0Wg0WLNmDZRKJaKjo/HNN99Uew3m9g8id2Lp8WJGRgbGjBmDt99+26D90qVL6NWrF2rXro2uXbsiNTXV7Dp4LGkdHks6MUFkIY1GI/r37y+KiorMLnPu3DnRt29fcf36dbPL5OXlicaNG4u///5bCCGEVqsVvXv3Fvv375eXWbFihc3qFkKINWvWiMaNGxu07du3T/z+++82fR1bKav/M2fOFNHR0dVYjWE9I0aMELNnz67W1ydyBHq9XgAQ58+fN3ps27ZtZt+3169fF02bNhX5+flCCCHee+89MXHiRJPLbt68WQwYMED+PSUlRbRp00b+vaCgQHz88cfWd8KEmJgYMXPmTIO2d99916avYStZWVni888/N/t448aNxYcfflht9Rw7dkwcOHBACFH2/kHkTiw5Xvzll19EVFSU0fHESy+9JL788kuRmJgoOnXqZJB/pfFYsnw8lnQ9PONOFqtduzbatWuHzZs3m3y8sLAQTz75JJYvX47AwECz6zl9+jRu3LgBT09PAECNGjXw1ltvyY/v3bsXH3zwgU1rV6lURm0PPfQQ7r33Xpu+ji2sX78e8fHxZh9Xq9Xw8PCotnrmzZuH5ORk+XelkrFB7qmsfX/IkCH45JNPkJeXZ/TYzp07ERgYiJo1awIAnnjiCaxcuRK3b982WjYxMRE+Pj7y723atMGwYcMAAJIkYcKECbhy5Uplu2LAVD6OGzfOpq9hC4WFhXjuuefKvFqhOvNRo9HgueeegxACALORqER5x4sA0LlzZ7Rq1cqgraioCP/617/wxBNPoFOnTvj0009x4sQJXLt2zej5PJYsG48lXRP/amTkrbfewptvvomhQ4di0qRJBo917doVK1euNPm8VatWwcvLC59//jl69eqFJUuWyAc0pbVq1Qo1atTAww8/jFOnTgEAHnjgATRt2hTZ2dn47LPPkJWVhenTpyMlJQVFRUV45513MHPmTHTs2BG7d+/GlStXMGnSJPTr1w8ff/wxAgICEBUVhXPnzlnUx23btuHGjRuoUaMGAGDHjh144403MG7cODz55JO4du0aCgoKsGjRIoSEhOCLL75A/fr1sW/fPuTl5WHu3LmYMmUKOnXqJH+/VZIkLFmyBIsXL0aPHj3wySefAADy8vIwevRoLFiwAD179sTGjRvlOpYuXYp3330XMTExmD59Os6fP49t27bh7NmzmD59Oi5fvmxRf0ozVd+VK1cwefJkPP7441i/fj1CQkLQrVs3FBUVAQBu3bqFqVOnYsOGDWjVqhUCAgIwdOhQJCYm4vvvv0dycjKmT5+O/Px8ua+vv/466tWrh5kzZ1a4RiJnlpycjJYtWyI0NBS7d++W2yMiIkweqObl5Rm8l0NCQlBYWIjTp08bLdulSxds2rQJU6ZMQUFBAYDiDwWA4ssbf/31V/z444+YPXs2gOKD11mzZuGFF15Anz59cO3aNezduxe9e/fGhx9+iAEDBsDPzw/jxo0zmcemrFq1Sj4Y1mq1mDlzJt566y307dsXixcvBlD8HcXnnnsOY8aMwYgRI9C2bVtIkoQjR45g9uzZGDx4MJ555hk5My5duoTp06fjzTffRGxsLM6cOQMA+OmnnzB69Gi8+eabePDBB3Hp0iV5+Tlz5mDu3LkIDAzEqVOn8NVXX+HEiRPYvn073nvvPYv6cjdT9R08eBA9evTAypUr8dxzz8HPz8/ggD8xMRFz587FO++8A7Vajfbt22P58uXYtm0bzp07h1WrVuGzzz6Tlz979iweeughNGjQAEeOHLGqTiJncPLkScyYMQNTpkzBww8/bDDALut4scTdgzcPDw/ExMTIvzdu3Bi1a9dGnTp1jJ7LY0keS7olO5/xJwdz/Phx0axZMyGEENeuXRMADC57T09PF0qlUuTm5ho9t1OnTmLy5MlCr9eLtLQ0Ubt2bbFy5UqTr3Pw4EFRt25d4eHhIaZMmSI0Go382P79+0VoaKj8+/z588WhQ4eEEELEx8eLOnXqiJs3b4qlS5eKpk2bir1794rr16+LyMhI0bt3b5Ovt3btWuHj4yNeeukl8fzzz4vatWvLfTh27Jjo2rWrvOy4cePEY489JvR6vTh06JAAIHbu3Cni4uJERkaGGDNmjEhPTxdCFF9O2qJFCyGEEMuXLxfLly8XQgjxxRdfCE9PT6HT6cSKFSvEyJEjhRBCbN++XbRt21YIUXwJ7MsvvyyEKL7k65133pFr7datm8l+CCHE7NmzxYMPPmj2cVP16XQ6sXz5ctG0aVNx6NAhkZ+fL+rXry++++47IYQQ06dPF0uWLBFCCBEXFyfUarW4deuW/HrPPfecvP7nnntO9O7dW/z999/i119/FR4eHuLOnTtm6yFyJQDEokWLREZGhpg0aZLw9/cXN27cEEIIMWfOHDFw4ECj5xw7dkwolUqxZcsWIYQQiYmJAoA4evSoydeYOnWqACBCQ0PFjh07DB577rnn5MsLdTqd6Nevn9DpdEIIIfr16ydGjx4tdDqduO+++8SQIUNEVlaW+P7774VCoRCbN282+XrdunUTHTp0EC+99JJ45JFHRP/+/Q1qWbVqlRBCiNu3b4t69eqJrVu3isLCQvHSSy+JVq1aiZMnT4pPP/1U3LhxQwwdOlQIUXzZeLt27cSCBQuEXq8XXbp0EZmZmUIIIZ588kkxevRoIYQQHTp0ED/99JMQQoi+ffuKpUuXCiGEmDJlijh8+LAQQogNGzaIv/76S6517dq1JvshhBChoaFi9erVJh8zV59OpxORkZFi6NChIicnR8TFxYkGDRoIIYSQJEk0atRIXLt2TQghxOOPPy6GDRtm8HqlL80FIN5//32h0+nE2LFjxb/+9S+ztRI5s1u3bokHHnhA/ve/ffv2YsGCBfLjZR0vliidZ6bs2bNHTJ482ezjPJbksaS7UdvxMwNyQOHh4di8eTMKCwuxb98+AMWfoJVc+l6vXj1IkoTz588bTV504sQJzJw5E0qlEs2bN8eQIUOwfv16jB071uh1unbtipMnT2Lq1KlYtmwZduzYgUOHDqFx48ZGy65fvx41a9bE0aNHcevWLXTs2BHXrl1DYGAgmjRpgh49egAA3njjDYwYMQKFhYXyp5+l1alTBx999BEAoFu3bnL76tWrERUVJf8+atQo3H///bhy5YpcT//+/aFQKCBJEnbt2oXWrVsDAK5fv47mzZvj1q1b+OijjxAXFwcA6NevH1JTU6FSqTBkyBA8+uijyM7OxpEjR3Dr1i0AgI+PDz777DM0a9YMr7zyCkaOHGnJJiqTufru3LkDPz8/NGnSRP40u2XLlvKEJH/88Qf69u0LoPhTbJ1OJ3+Cakrnzp3RoEEDBAYGoqioCNnZ2Sa3HZErGjp0KEJCQrBo0SJs2LABhw8fRu/evVGvXj2kpaUZLR8REYFt27bhf//7H3755RdIkgSVSoXmzZubXP/ixYvRt29fjBs3DoMGDcKYMWPw8ccfGy13+PBhXLp0ST473KhRIygUCqhUKgQEBKBPnz6oX78+evXqhYcffhjffPONfNn93R577DEsWLAAAOSz2Xq9HqtWrUJCQgIAwNvbG08//TRWrVqFoUOHokGDBoiOjkbr1q3RunVrbN68GTk5OfLzIyMjodPpcOTIEWi1WjRs2BAAsHbtWvns/4cffoj27dsjOTkZWVlZcj76+vpi5MiR+N///odBgwbZZBKjb775xmR9KpUKfn5+eOyxx+Dv74/IyEg5G69evYorV67Ay8sLQHE+mtrGpfXr1w8qlQr3338/tm7dWum6iRzRV199hdDQUPm9sWfPHoOv+ZR1vGipjRs3YsWKFWYf57EkjyXdDQfuZKBGjRo4e/YsvvnmG4wePRoADC6vLLl80tStPnQ6ncHBVUREhHzAV1pOTg6A4lBft24dnn/+efTr1w/jxo3DF198YbT8xYsXMWzYMDRq1Mig/dChQwa/33vvvZAkCRqNBnXr1i2zn3369IG3tzeA4luXhIeHy481a9YMAHD58mU0aNAAAKBQKAAA165dw82bNzFx4kS5rcSFCxeg1Wrl30NDQwEAdevWxZo1a1CnTh3ExsZi27ZtAICwsDBs2LAB48aNwwcffIBNmzahXr16ZdZdnrLqu/t3tVoNSZIAFB+079u3DxMmTMDZs2fRu3dvk5em3U2tLo4QnU5XqbqJnFGNGjXQokULOdM8PT3N3gZp0KBBGDRoEIDigX+fPn1MvsfS0tLQokULdOvWDceOHcMbb7yB5cuX49FHH8WTTz5psOzFixcRGBho9JUmU+69995yB5wlBg8eDOD/86T0gVezZs3www8/ACjOlNK5cvHiRTRt2tSonq1btxpko5+fn/z/devWxdSpU9G3b1+0adNG/vfmjTfeQGZmJnr06IEnnngCGzZssKj2spirr6QvJdRqtVxH/fr10aFDB+zbtw/9+vXD2bNnMXToUIteT61WMxvJZd19zHP38UtZx4uW+OyzzzB+/HizxyI8luSxpDvid9zJwL59+/Dxxx9j3rx5aNKkidHjJd+59Pf3N3osIiJC/t4iUPxGLPm0rrSrV69i79698u/du3fHtGnTDJ5bWsOGDQ0m2MjMzMTFixeNlissLIS/v3+5QQsUH4yVfJLapEkT+ftRQPEHFSqVCi1atDB6XmBgICRJMrjV0PHjx1FQUIBGjRoZfN/13LlzyMzMxLx581BYWIgJEyagdu3a8uOXL19Gv379cPr0aTz00EMYPnx4uXWX5fDhwwgICDBbX1nGjx+PunXr4sMPP8TZs2flT3stJSz87iyRq7lx44Z8sFZQUGAyG0tLSUnBt99+i4ULF5p8fMeOHfJAWa1W491330XLli1N5mPDhg3x888/IysrS24z953qwsJC3HPPPRb1KTg4GEDxAXHNmjWN8vHuCaVK1/Ptt98a5M2RI0fQqFEj/PXXXwa3h/r5558hhEDPnj0xceJE9O7d22BdmZmZ+PDDD3H06FH8+eefWLJkiUW1m/Prr7+ara8sCoUCH374IX744QesXr0aTz/9tNmrFkxhNpKratSoERISEgwm2fz555/l/y/reLE8Bw8ehK+vLzp27Gh2GR5LFuOxpHvhwJ0M/P7779BoNNBqtfjxxx8BAFlZWfInm5mZmfD09DT4VLHEa6+9hri4OPmNl5iYiAkTJph8nYULF+LmzZvy75cvX8Zjjz0GoPgslkajQVFREVJTUzFs2DBMmzYNK1aswL59+zB//nz5UprMzEx5HQcOHDA7E/LdVwOUNmbMGBw4cADp6ekAig/knnrqKYOZ8Uueq1arMXjwYLzwwgv47LPPsHv3bmzYsAFeXl4YNmwY3n77bWzYsAE//fQT3n33XQQFBeH333/H9evXUVRUhAMHDuDOnTs4f/48zpw5g127dsHX1xcffPCB/HerUaMGcnNzcefOHbmmu/ty96VHubm5+Oabb+Dh4WG2PkmSjEKx5PclS5agVatW6Nq1Kx599FGDWZtr1KiBnJwcXL9+HdnZ2SaDlWFL7qRkYp0//vgDoaGh8mWgmZmZiIiIMPu8mzdvYtSoUfjss8/Qpk0bk8vk5ubinXfekX/Py8vD7du30atXLwD//348e/YsOnXqhPr166NPnz745ptvsHHjRoNZe0vyUQiBn3/+GWPGjDH5mubyUaVSYfTo0fj000/ltiNHjhjkbOnn9e3bF3l5eejXrx++//57/O9//8OlS5fQqVMnNGnSBE8//TQOHTqEtWvXIi0tDTk5Obhw4QKuX7+Oy5cv4+TJk3I+rlq1Cnl5eWjfvj0mTZpkkI85OTkGB8h39+XufPzhhx+QlZVltj4AZebj5MmTMWLECHTp0gXt27c3mY+nTp1iNpJb6du3LyRJwvDhw5GYmIhly5YZDOLLOl4sIYQweo8cOXIE+/btQ/v27ZGeno7Dhw9j/fr1Jp/PY0keS7qd6vgiPTmP9PR00aJFC9GyZUvx9ddfi4iICDFy5EghSZIQQohdu3aJfv36mX3+4sWLxaRJk8Tbb78t/ve//5lc5q+//hIARIMGDcRzzz0nnnnmGTFhwgT5Hse3bt0SkZGRIiYmRly7dk3cuXNHvPjii6JOnTrigQceECdPnhRCFE+8ERYWJubNmyeWLFkiJk2aZHJii6SkJNGrVy+hUCjE+++/b3KilHXr1onY2Fgxc+ZM8dprrwmNRiO0Wq3497//LQCI//znP6KwsFAIIUR2drYYNGiQ8PX1FT179hRXrlwRQghx584dMWrUKOHn5ye6du0q38v366+/Fv7+/qJr165i9+7dol69emLVqlVi//79olatWuKNN94Q//73v8X3338vhBDi8uXLIjQ0VPTv39+oP/v27RORkZFCrVaLQYMGiWeeeUYMHDhQNGzYUJ4I0FR9V69eFU8++aSoV6+e+OWXX8Svv/4qGjZsKAYPHiz+/vtvsX79euHv7y+8vLyEQqEQAMSLL74ohBDijz/+EPXq1RNjxowRv//+u7jnnntEt27dRFpamvjkk08EADF//nx5giwiV/buu++K2NhYMX36dDFz5kxx8+ZN+bEBAwaI+Ph4o+dkZmaKDRs2iNdee0389ttvZa5/2rRpAoDo2LGjePHFF0Xfvn1FXFyc/Ph3330nAgICxLx584QQxROKRkVFCT8/PzFmzBg5p7p16yb69Okj3n33XfH666+LrVu3Gr1WUVGR2Lx5s/D19RX33nuvPMFQabdv3xYjRowQQ4YMETNmzJAnqktNTRVdunQRwcHB8oRPQhRPCHXvvfeKgIAA8eabb8rtx44dE/fff7+oU6eOmDJlivxvyvPPPy/8/f3Fa6+9Jt5++20RHh4uzpw5I5577jnRrl07sWjRIjFx4kQ5t9esWSPq1q1rNAHdzZs3xapVq4RSqRShoaFi+PDhYvjw4aJ3796iZs2a8qRVpur79ddfRWBgoBg8eLBIT08XCxcuFADEJ598IoQQolevXiIwMFCo1WoBQHh7e4sffvhBCFE8IWGjRo3EF198IT788EM5D8+fPy+GDh0q6tWrJ5KSksrc5kTOat++fSI8PFzUrVtXLFu2zOCx8o4XDx48KFq1aiViYmJEcnKyEEKIP//8U/j5+QkABv/9+uuvRs/nsSSPJd2RQgh+vEGWmzBhAp566inExsbauxSsW7cO69atw4EDB+xditObPHky5s2bJ08sc/v2bUyePFmegIWIylZYWIhu3bohISHB5L1+q1v37t3x/PPP4/nnn7d3KU7t4sWLWL9+vXyrIkmScPnyZXz88cfyZH5EZMyRjhfLwmNJ2+GxZNXjpfJksaysLHh5eTlMCAsTl1hRxf3++++Ij483+P7phQsXTH4vi4hMW7duHRYtWuQQg3aA+WgrS5cuxYULFwwm2Prxxx/Rp08fO1ZF5Ngc7XixLMxK2+CxZPXgwJ0scv36dezcudPshErV7fz58/jqq6/w119/8VPSSoqIiMCzzz6LPn36oF69eujQoQPi4+MtmqmaiIBffvkFISEh6Nq1q71LAVD8ne6//voLX3/9tcnJl8hyr7zyCq5du4bmzZujSZMm6N27N0JDQ9GlSxd7l0bkkBzteLEsPJa0HR5LVg9eKk8WycvLM5jFkoiIijEfiYiKMQ+Jqg4H7kREREREREQOjJfKExERERERETkwDtyJiIiIiIiIHBgH7kREREREREQOjAN3IiIiIiIiIgfGgTsRERERERGRA+PAnYiIiIiIiMiBceBORERERERE5MA4cCciIiIiIiJyYP8HbDZyjJqsb6IAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1000x300 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Your data initialization and DataFrame creation\n",
    "# ... [Include all your data initialization and DataFrame creation here] ...\n",
    "\n",
    "# Start plotting\n",
    "fig, axs = plt.subplots(1, 3, figsize=(10, 3))  # Create a figure with three subplots, arranged horizontally\n",
    "\n",
    "# Define colors, patterns, and styles\n",
    "box_colors = ['#85bfc3', '#c38081']\n",
    "hatches = ['', '']  # Different hatches for distinction\n",
    "border_colors = ['#26928e', '#a64849']  # Different colors for the borders\n",
    "border_width = 1.5  # Width of the border\n",
    "median_colors = ['#26928e', '#a64849']  # Different colors for the medians\n",
    "\n",
    "# Function to apply styles to boxplot\n",
    "def apply_box_style(bp, box_colors, hatches, border_colors, median_colors, border_width):\n",
    "    num_boxes = len(bp['medians'])\n",
    "    for i in range(num_boxes):\n",
    "        # Set color, hatch, and border color for each box\n",
    "        plt.setp(bp['boxes'][i], color=box_colors[i % len(box_colors)], hatch=hatches[i % len(hatches)],\n",
    "                 edgecolor=border_colors[i % len(border_colors)], linewidth=border_width)\n",
    "        # Set color for the median line\n",
    "        plt.setp(bp['medians'][i], color=median_colors[i % len(median_colors)])\n",
    "        # Set color for the whiskers and caps\n",
    "        plt.setp(bp['whiskers'][i*2:i*2+2], color=border_colors[i % len(border_colors)])\n",
    "        plt.setp(bp['caps'][i*2:i*2+2], color=border_colors[i % len(border_colors)])\n",
    "\n",
    "# Apply the styling for each subplot\n",
    "for ax, df in zip(axs, [df_6_step_MAE, df_9_step_MAE, df_12_step_MAE]):\n",
    "    bp = df.boxplot(column=['LSTMSeq2Seq', 'LSTMSeq2SeqAtn'], patch_artist=True, ax=ax, return_type='dict')\n",
    "    apply_box_style(bp, box_colors, hatches, border_colors, median_colors, border_width)\n",
    "    ax.set_ylabel('Improvement (WAPE)', fontsize=12)\n",
    "    ax.grid(visible=True, linestyle='--', color='grey', alpha=0.5)\n",
    "\n",
    "# Add subplot titles\n",
    "axs[0].text(0.5, -0.2, \"a) 6 Step Forecast Length\", ha='center', va='center', transform=axs[0].transAxes, fontsize=10)\n",
    "axs[1].text(0.5, -0.2, \"b) 9 Step Forecast Length\", ha='center', va='center', transform=axs[1].transAxes, fontsize=10)\n",
    "axs[2].text(0.5, -0.2, \"c) 12 Step Forecast Length\", ha='center', va='center', transform=axs[2].transAxes, fontsize=10)\n",
    "\n",
    "# Adjust the layout\n",
    "plt.tight_layout(pad=0.5)\n",
    "plt.savefig('boxplot_mape_target_b.pdf', format='pdf', dpi=300)\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "bfb6951fc89f7df9428f936e9559e9650b8f4d9fc4b24b36b92b6695fcf383d4"
  },
  "kernelspec": {
   "display_name": "Python 3.9.13",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

